Minimax separation of the Cauchy kernel

We prove and apply an optimal low-rank approximation of the Cauchy kernel over separated real domains. A skeleton decomposition is the minimum over real-valued functions of the maximum relative pointwise error. We present an algorithm to optimize its parameters, demonstrate suboptimal but effective heuristic approximations, and identify numerically stable forms.

==> anc/fig1.data <==
9.030266e-03 1.349328e-02 5.895721e-06 1.074631e-05 2.585888e-09 7.108936e-09 5.268763e-13 3.424222e-12 7.001395e-17 7.281962e-16
1.029882e-02 1.333342e-02 1.904001e-05 3.401875e-05 7.297835e-09 1.489724e-08 1.170866e-12 6.523687e-12 1.034249e-16 1.806034e-15
3.748737e-03 3.786861e-03 1.825605e-06 3.585105e-06 4.997702e-10 1.976698e-09 1.010212e-13 5.424554e-13 1.323407e-17 1.200448e-16
3.145794e-03 4.307172e-03 7.231006e-07 2.701542e-06 9.315140e-11 8.278336e-10 7.023177e-15 1.045780e-13 2.068173e-19 8.072552e-18
5.749022e-03 5.925484e-03 3.010210e-06 8.311057e-06 4.327838e-10 1.656775e-09 6.937186e-14 3.172588e-13 3.909905e-18 6.075244e-17
1.123691e-02 1.207662e-02 3.834538e-06 5.296295e-06 7.129272e-10 2.322646e-09 4.813850e-14 5.196903e-13 2.891258e-18 6.181610e-17
1.122345e-02 1.562327e-02 1.248777e-05 1.979663e-05 4.106737e-09 1.578483e-08 6.305429e-13 4.377243e-12 5.142604e-17 7.371849e-16
6.783505e-03 9.782198e-03 1.828015e-06 3.608394e-06 1.632663e-10 6.943198e-10 1.108496e-14 9.598542e-14 9.235706e-19 1.326939e-17
4.263090e-03 4.976986e-03 4.154924e-06 6.192674e-06 1.515082e-09 7.026111e-09 5.652097e-13 2.354643e-12 9.442837e-17 7.891055e-16
6.887516e-03 6.997183e-03 8.147977e-06 1.224044e-05 4.373876e-09 1.392218e-08 1.725699e-12 8.599904e-12 5.290344e-16 4.119011e-15
1.656973e-03 1.661310e-03 3.617704e-07 6.899889e-07 9.171022e-11 2.865716e-10 8.927752e-15 1.190212e-13 2.945245e-19 1.318802e-17
7.535377e-03 7.708785e-03 5.730433e-06 1.485678e-05 2.839540e-09 9.129952e-09 6.011307e-13 3.382084e-12 8.253605e-17 9.641706e-16
8.385652e-03 9.183739e-03 1.138334e-05 2.108616e-05 5.269143e-09 3.088658e-08 1.851182e-12 3.496690e-11 1.378633e-16 2.637837e-15
8.810138e-03 1.141671e-02 1.742597e-05 3.258747e-05 8.557295e-09 1.733399e-08 8.587009e-13 8.074607e-12 3.867127e-17 1.806025e-15
1.434065e-02 1.459657e-02 3.368991e-05 5.327066e-05 5.157611e-08 1.251694e-07 3.023205e-11 2.238025e-10 5.629953e-15 9.215264e-14
1.160069e-02 1.220549e-02 7.026710e-06 1.990802e-05 2.210263e-09 7.234052e-09 6.066621e-13 2.450922e-12 1.721472e-16 8.303811e-16
2.381008e-03 2.603608e-03 5.600499e-07 1.085975e-06 5.106842e-11 2.004325e-10 1.141715e-15 1.534381e-14 1.957295e-20 3.582252e-19
2.782883e-03 2.946834e-03 6.552068e-07 1.189568e-06 8.307795e-11 2.304279e-10 6.286917e-15 4.463554e-14 3.195772e-19 5.052392e-18
6.239753e-03 6.730026e-03 4.161613e-06 9.504774e-06 4.081259e-10 1.904208e-09 1.687710e-14 2.727631e-13 5.219940e-19 2.378212e-17
1.318614e-02 1.416755e-02 5.809178e-06 2.149290e-05 2.444857e-09 7.208125e-09 5.368176e-13 2.417406e-12 3.895975e-17 7.559101e-16
2.248567e-03 2.285149e-03 6.052056e-07 1.305480e-06 1.021849e-10 4.625026e-10 1.330229e-14 6.509644e-14 1.115458e-18 8.054561e-18
3.202719e-03 3.574631e-03 2.470911e-06 3.194517e-06 1.185482e-09 2.854813e-09 3.783999e-13 1.827636e-12 5.519451e-17 3.198833e-16
1.280004e-02 1.552356e-02 6.378676e-06 9.572177e-06 1.176627e-09 5.902060e-09 1.319516e-13 9.634174e-13 6.498831e-18 7.418636e-17
2.874202e-03 2.975422e-03 1.633577e-06 2.213293e-06 3.663792e-10 1.646374e-09 4.772714e-14 4.488224e-13 2.783205e-18 7.586777e-17
1.060581e-02 1.138746e-02 1.880313e-05 3.242067e-05 1.021189e-08 4.556004e-08 3.033189e-12 2.335377e-11 3.500289e-16 4.845881e-15
1.196443e-03 1.210882e-03 2.538695e-07 3.665591e-07 3.335260e-11 1.109650e-10 3.092066e-15 3.359140e-14 2.003708e-19 4.417945e-18
6.496501e-03 6.565063e-03 5.283342e-06 9.164617e-06 2.504117e-09 5.593752e-09 8.127558e-13 3.414224e-12 1.262392e-16 1.765468e-15
5.525637e-03 7.214198e-03 2.436004e-06 4.299678e-06 2.190176e-10 8.840935e-10 7.063031e-15 5.640111e-14 2.555828e-19 3.598132e-18
5.235246e-03 5.525303e-03 3.002409e-06 6.617661e-06 1.303647e-09 3.364805e-09 3.661414e-13 1.710863e-12 3.748304e-17 7.240171e-16
8.602773e-03 1.195596e-02 5.890608e-06 2.261705e-05 1.475115e-09 4.529740e-09 1.538524e-13 5.742700e-13 8.804300e-18 7.280464e-17
1.519495e-03 1.528790e-03 3.147982e-07 5.843005e-07 4.034697e-11 1.607878e-10 2.615396e-15 2.771444e-14 6.579137e-20 1.752863e-18
2.087193e-02 2.225155e-02 1.489045e-05 2.198962e-05 4.458974e-09 1.100861e-08 5.569343e-13 1.918503e-12 7.724842e-17 3.343433e-16
4.252774e-03 4.369193e-03 3.351907e-06 4.772508e-06 1.396423e-09 4.991690e-09 2.179537e-13 1.345205e-12 2.902905e-17 2.187155e-16
3.866242e-03 3.900340e-03 2.411427e-06 3.803192e-06 1.089211e-09 3.183975e-09 4.782742e-13 1.594824e-12 1.155782e-16 7.988324e-16
3.747222e-03 4.103964e-03 3.401009e-06 4.210666e-06 1.952038e-09 4.320124e-09 7.278286e-13 4.432428e-12 7.032874e-17 1.321587e-15
6.781669e-03 8.302437e-03 8.239270e-06 1.723321e-05 3.476937e-09 2.665754e-08 6.502682e-13 1.497122e-11 1.127268e-16 3.781016e-15
4.825640e-03 6.326217e-03 4.589110e-07 1.644794e-06 3.343125e-11 2.180613e-10 1.929883e-15 1.424327e-14 5.384322e-20 6.176470e-19
1.078186e-02 1.214187e-02 1.803622e-05 3.685894e-05 1.558648e-08 5.640640e-08 3.631281e-12 2.014332e-11 1.120512e-15 7.193392e-15
8.656599e-03 9.433031e-03 1.605459e-05 2.224651e-05 1.742509e-08 5.246416e-08 6.196923e-12 9.272590e-11 1.757911e-15 1.098478e-13
9.004109e-03 9.095714e-03 8.871848e-06 1.970103e-05 3.913969e-09 1.852003e-08 1.812903e-12 1.726622e-11 5.719941e-16 1.003046e-14
1.751523e-02 1.759351e-02 3.250902e-05 5.653534e-05 1.128563e-08 3.439951e-08 1.498890e-12 9.770285e-12 1.941841e-16 1.679536e-15
2.347406e-03 2.390595e-03 1.133073e-06 1.428741e-06 5.367705e-10 8.538864e-10 1.463632e-13 5.103250e-13 9.693292e-18 3.049956e-16
2.366593e-03 2.686077e-03 1.309005e-06 1.803759e-06 2.436408e-10 1.211261e-09 2.309755e-14 2.468132e-13 1.836869e-18 4.367727e-17
3.122386e-03 3.157130e-03 1.431990e-06 2.491879e-06 3.406981e-10 1.516337e-09 5.929160e-14 3.379892e-13 7.838064e-18 6.572138e-17
1.123186e-02 1.140783e-02 7.498355e-06 2.046036e-05 5.259648e-09 1.688462e-08 5.937693e-13 3.568767e-12 5.482435e-17 7.543015e-16
2.425163e-03 2.481133e-03 1.244473e-06 1.539010e-06 3.298278e-10 9.546236e-10 9.855123e-14 5.921379e-13 1.129182e-17 2.600794e-16
1.703052e-03 1.704934e-03 6.882734e-07 7.267010e-07 1.727449e-10 3.097446e-10 2.977219e-14 1.320236e-13 3.164488e-18 5.212116e-17
8.611888e-03 9.814441e-03 4.768532e-06 6.691750e-06 1.248358e-09 3.390353e-09 2.768577e-13 1.717711e-12 3.708350e-17 7.034167e-16
3.510300e-03 3.631847e-03 1.713842e-06 3.297600e-06 4.131871e-10 1.278389e-09 3.569707e-14 4.600470e-13 2.302176e-18 3.667525e-17
4.043481e-03 4.190412e-03 3.409129e-06 4.389927e-06 5.083330e-10 4.571190e-09 6.040166e-14 5.945942e-13 4.840288e-18 7.734139e-17
1.520837e-02 2.043514e-02 1.402676e-05 1.854722e-05 4.140873e-09 1.669709e-08 6.160759e-13 1.031473e-11 4.585180e-17 6.561770e-16
6.627806e-03 1.247051e-02 4.004125e-06 8.208813e-06 9.682639e-10 2.914349e-09 1.016292e-13 6.837801e-13 2.907684e-18 4.836935e-17
8.852614e-03 9.228030e-03 9.906336e-06 2.129004e-05 5.185641e-09 2.452884e-08 1.502673e-12 1.420518e-11 4.941979e-17 1.099186e-15
1.562060e-02 1.747089e-02 2.867262e-05 5.295928e-05 1.378090e-08 4.206337e-08 3.469125e-12 2.799922e-11 1.020840e-15 1.400409e-14
6.935043e-03 9.443527e-03 7.252433e-06 2.229605e-05 2.642035e-09 1.408284e-08 2.847086e-13 2.287892e-12 2.389547e-17 2.215551e-16
1.238548e-02 1.655577e-02 2.448948e-05 4.611613e-05 1.354537e-08 2.466452e-08 2.886923e-12 1.319144e-11 1.898941e-16 4.143193e-15
5.650506e-03 7.411702e-03 8.292230e-07 1.712804e-06 5.452149e-11 2.543279e-10 3.333388e-15 2.379863e-14 3.343100e-20 3.392278e-19
3.123158e-03 3.180972e-03 2.084662e-06 2.529658e-06 1.155038e-09 2.011698e-09 1.304021e-13 1.150159e-12 9.326133e-18 9.493127e-17
6.907119e-03 7.194385e-03 8.089827e-06 1.294013e-05 6.288402e-09 1.869440e-08 2.246360e-12 1.767633e-11 2.737932e-16 2.622838e-15
5.293910e-03 5.587483e-03 1.937521e-06 3.385652e-06 4.736716e-10 1.173481e-09 1.028431e-13 4.067333e-13 8.797363e-18 1.409754e-16
7.572614e-03 8.337260e-03 1.281273e-05 1.737808e-05 1.970556e-08 3.622203e-08 8.265001e-12 7.278812e-11 8.575042e-16 2.114147e-14
4.690123e-03 4.702288e-03 3.490245e-06 5.527939e-06 1.504846e-09 4.323960e-09 1.287431e-13 8.353666e-13 7.495060e-18 6.145392e-17
4.270566e-03 4.726642e-03 3.376960e-06 5.585349e-06 1.114901e-09 6.600024e-09 4.756606e-13 5.061971e-12 1.776545e-16 3.442629e-15
4.883782e-03 5.104392e-03 3.683302e-06 6.513789e-06 2.021878e-09 5.881014e-09 7.731183e-13 3.667344e-12 5.543861e-17 2.286920e-15
4.395155e-03 4.548741e-03 4.250841e-06 5.172814e-06 2.918292e-09 5.882478e-09 1.633309e-12 6.689501e-12 5.837958e-16 5.833764e-15
3.012020e-03 3.069981e-03 1.826378e-06 2.356207e-06 7.027202e-10 1.808381e-09 2.327287e-13 1.387927e-12 3.653536e-17 6.692474e-16
1.457303e-02 1.492149e-02 3.910234e-05 5.566889e-05 2.285271e-08 1.144646e-07 7.289638e-12 4.545841e-11 7.136871e-16 6.081976e-15
1.043796e-02 1.405226e-02 3.963029e-06 1.161384e-05 1.106228e-09 2.640171e-09 5.267910e-14 3.054752e-13 1.301457e-18 1.724345e-17
5.094774e-03 5.393422e-03 4.076049e-06 7.272356e-06 6.156557e-10 4.508264e-09 4.318503e-14 4.412652e-13 8.337249e-19 1.646602e-17
7.795190e-03 1.261616e-02 3.659886e-06 5.966313e-06 1.829797e-09 2.821415e-09 1.508096e-13 1.334222e-12 6.827381e-18 9.065858e-17
6.971376e-03 7.045659e-03 7.829297e-06 1.241064e-05 6.222354e-09 1.337342e-08 2.792408e-12 1.119765e-11 1.128150e-15 9.375868e-15
9.835062e-03 1.043220e-02 1.758624e-05 2.720916e-05 4.555106e-09 4.096614e-08 7.848774e-13 7.207789e-12 4.289189e-17 5.294266e-16
2.058328e-03 2.074744e-03 5.136106e-07 1.076143e-06 9.861569e-11 2.527346e-10 6.374265e-15 5.098821e-14 2.193750e-19 1.028667e-17
4.936194e-03 4.955025e-03 4.447021e-06 6.138144e-06 2.537219e-09 7.603712e-09 5.930612e-13 5.236825e-12 5.396607e-17 8.317894e-16
6.073502e-03 6.552767e-03 1.846447e-06 4.018635e-06 5.972716e-11 2.360625e-10 1.007056e-15 8.831468e-15 7.278839e-21 9.125240e-20
6.642649e-03 6.838534e-03 5.282833e-06 1.169166e-05 2.515417e-09 9.589587e-09 1.217738e-12 7.117177e-12 1.020364e-16 3.073030e-15
5.906025e-03 5.972753e-03 2.477409e-06 6.451254e-06 3.904451e-10 1.002881e-09 1.562639e-14 1.559030e-13 1.362481e-18 2.423593e-17
1.157611e-02 1.208118e-02 1.515149e-06 2.454805e-06 9.302983e-11 2.139769e-10 4.421507e-15 1.865162e-14 2.009122e-19 1.615253e-18
4.404284e-03 7.603107e-03 9.111062e-07 1.845697e-06 1.563230e-10 4.480463e-10 2.289551e-14 1.087641e-13 1.382935e-18 2.640269e-17
5.778454e-03 8.321545e-03 2.379034e-06 3.944426e-06 7.160160e-10 1.481098e-09 4.324896e-14 5.561393e-13 3.335557e-18 1.524930e-16
8.887806e-04 8.960306e-04 1.328575e-07 2.007178e-07 8.627225e-12 4.157918e-11 6.850112e-16 4.446610e-15 2.326833e-20 4.755345e-19
1.338738e-02 1.382894e-02 2.494174e-05 4.781444e-05 5.549810e-09 3.416563e-08 1.035817e-12 4.291379e-12 9.038954e-17 5.390192e-16
3.736146e-03 3.825699e-03 3.171471e-06 3.659020e-06 1.822935e-09 3.499589e-09 6.815195e-13 3.347106e-12 7.242654e-17 2.958426e-15
3.566351e-03 3.838942e-03 1.159845e-06 2.221139e-06 2.476567e-10 6.103096e-10 6.656878e-14 1.676968e-13 3.424137e-18 4.607859e-17
3.069120e-03 3.179276e-03 1.567587e-06 2.526962e-06 3.844032e-10 1.402743e-09 5.308303e-14 5.177678e-13 8.415402e-18 1.140554e-16
2.248940e-03 2.268212e-03 8.914713e-07 1.286200e-06 2.413499e-10 5.989791e-10 5.185333e-14 1.650680e-13 5.520198e-18 4.548981e-17
6.058090e-03 6.151132e-03 5.010566e-06 9.459284e-06 3.020746e-09 1.343583e-08 8.088676e-13 7.568986e-12 1.412467e-16 3.386274e-15
1.297843e-02 1.319876e-02 2.927479e-05 4.355558e-05 1.444701e-08 8.297433e-08 3.068266e-12 2.052384e-11 5.653623e-16 3.940735e-15
4.349379e-03 4.526325e-03 2.925102e-06 5.121957e-06 8.996202e-10 5.795940e-09 1.688153e-13 1.109833e-12 7.372609e-18 1.250229e-16
4.783749e-03 4.951863e-03 4.476962e-06 6.130311e-06 1.142901e-09 7.581657e-09 7.231516e-14 5.047663e-13 1.299986e-18 3.347582e-17
3.817027e-03 3.854682e-03 2.042852e-06 3.714671e-06 4.348814e-10 1.978126e-09 4.170026e-14 4.326232e-13 2.187226e-18 4.926600e-17
1.266769e-02 1.395540e-02 1.927513e-05 3.451219e-05 9.476665e-09 2.684516e-08 4.296700e-12 1.493058e-11 9.067694e-16 8.303997e-15
2.090516e-03 2.094108e-03 7.457689e-07 1.096325e-06 1.705014e-10 4.863621e-10 2.294422e-14 1.244679e-13 2.955352e-18 3.185332e-17
1.185322e-03 1.199252e-03 2.319453e-07 3.595514e-07 3.020831e-11 1.046674e-10 1.979175e-15 1.553032e-14 1.094180e-19 2.304356e-18
2.733810e-03 2.752045e-03 1.020360e-06 1.893445e-06 3.611970e-10 1.041986e-09 3.835955e-14 3.498389e-13 1.934695e-18 6.196889e-17
3.524175e-03 3.612809e-03 2.418598e-06 3.263118e-06 7.441799e-10 2.947265e-09 8.060737e-14 1.930463e-12 7.100653e-18 1.328421e-16
1.333815e-02 1.358505e-02 1.752593e-05 4.271958e-05 5.877789e-09 2.245725e-08 1.273060e-12 1.100668e-11 3.187859e-16 3.350976e-15
5.493173e-03 5.789502e-03 6.508287e-06 8.379725e-06 6.566873e-09 1.212871e-08 1.243906e-12 1.755495e-11 1.612887e-16 3.449630e-15
7.774530e-03 9.072856e-03 8.245948e-06 2.058003e-05 3.801291e-09 1.077453e-08 7.862274e-13 4.149927e-12 1.173733e-16 1.598389e-15
8.302950e-03 1.018867e-02 5.961248e-06 1.216949e-05 2.667773e-09 8.673042e-09 4.249368e-13 5.826167e-12 4.936511e-17 7.575489e-16
7.977581e-03 8.075994e-03 1.139691e-05 1.630595e-05 8.026034e-09 2.475586e-08 4.881481e-12 2.589238e-11 4.446771e-16 1.930089e-14
7.628189e-03 7.858402e-03 3.599187e-06 1.097019e-05 2.707764e-10 1.202377e-09 1.326254e-14 8.167840e-14 9.615428e-19 5.548477e-18
2.984239e-03 2.991191e-03 1.659607e-06 2.236817e-06 1.169473e-09 1.672690e-09 1.564866e-13 1.250837e-12 8.366928e-18 2.417607e-16
5.648484e-03 6.340860e-03 3.449832e-06 6.353904e-06 1.601421e-09 3.147851e-09 3.261981e-13 1.559509e-12 3.656058e-17 4.268839e-16
2.030684e-03 2.042913e-03 6.608905e-07 1.043376e-06 1.522962e-10 5.328822e-10 2.231672e-14 1.662564e-13 2.198736e-18 4.357447e-17
5.382996e-03 5.922167e-03 1.872993e-06 5.440408e-06 2.243808e-10 8.058534e-10 1.289978e-14 1.174099e-13 3.369441e-19 1.188665e-17
9.331606e-03 1.208274e-02 2.662378e-06 5.382073e-06 5.052076e-10 1.539768e-09 5.620310e-14 2.878908e-13 2.742908e-18 3.494578e-17
2.239701e-02 2.295045e-02 3.274869e-05 6.808643e-05 1.676939e-08 6.255393e-08 5.050716e-12 4.829046e-11 1.031398e-15 1.686075e-14
4.839369e-03 5.186011e-03 1.997254e-06 6.723767e-06 3.503519e-10 1.315580e-09 4.211164e-14 2.319823e-13 3.694905e-18 4.090649e-17
4.694351e-03 5.944871e-03 4.451363e-06 8.835530e-06 5.825975e-10 1.997280e-09 6.130807e-14 3.845911e-13 5.222574e-18 4.256048e-17
1.117854e-02 1.291355e-02 5.051866e-06 6.227052e-06 2.174273e-09 3.002623e-09 6.272114e-13 1.447835e-12 1.091502e-16 6.981317e-16
5.303781e-03 5.316567e-03 3.158410e-06 6.257228e-06 1.567504e-09 3.083824e-09 4.315391e-13 1.519837e-12 2.506915e-17 6.537636e-16
6.325108e-03 6.577377e-03 5.402974e-06 1.081571e-05 3.278525e-09 9.643058e-09 1.434433e-12 7.174608e-12 2.274692e-16 4.785652e-15
3.292092e-03 3.733934e-03 7.934736e-07 3.012722e-06 2.314416e-10 9.860305e-10 2.202009e-14 1.565049e-13 3.627294e-18 2.476270e-17
3.390063e-03 3.443131e-03 1.903205e-06 2.963806e-06 3.489687e-10 2.546464e-09 3.243249e-14 6.067404e-13 8.854232e-19 1.796965e-17
2.574728e-03 2.756302e-03 1.625535e-06 1.899308e-06 7.431925e-10 1.308769e-09 9.038740e-14 9.018424e-13 1.338289e-17 1.747391e-16
3.667630e-03 3.922672e-03 1.327251e-06 3.620411e-06 1.581630e-10 5.936830e-10 9.654746e-15 7.554582e-14 3.349066e-19 7.005830e-18
3.010331e-03 4.122129e-03 5.755220e-07 1.300970e-06 4.215357e-11 2.529681e-10 1.443568e-15 2.422267e-14 6.890887e-20 2.319415e-18
1.299227e-02 1.499319e-02 6.019175e-06 8.808123e-06 5.463784e-10 4.031836e-09 5.216649e-14 4.587092e-13 1.683084e-18 5.218818e-17
1.853176e-03 1.883125e-03 7.321053e-07 8.865412e-07 2.110591e-10 4.173672e-10 2.823975e-14 1.964888e-13 9.696667e-19 4.085593e-17
4.701046e-03 5.281408e-03 5.230001e-06 6.973416e-06 1.111292e-09 8.572052e-09 1.608232e-13 3.056430e-12 1.227510e-17 5.526545e-16
4.064951e-03 4.537892e-03 1.251390e-06 2.312740e-06 1.626886e-10 6.476800e-10 1.187564e-14 1.049908e-13 3.716562e-19 1.493169e-17
8.452632e-03 1.021400e-02 5.962362e-06 1.136375e-05 1.301377e-09 2.514433e-09 1.921806e-13 5.563633e-13 3.197616e-17 1.231054e-16
7.060229e-03 7.551308e-03 5.540270e-06 1.059346e-05 2.676662e-09 7.006523e-09 7.065946e-13 4.610230e-12 1.303803e-16 1.864367e-15
7.553381e-03 7.909846e-03 6.658311e-06 1.409004e-05 4.642050e-09 1.096041e-08 1.863972e-12 8.525916e-12 7.118307e-16 6.632166e-15
8.372229e-03 9.043366e-03 1.176323e-05 2.044645e-05 5.986455e-09 4.622714e-08 3.325144e-12 5.130936e-11 3.249171e-16 1.486213e-15
1.196980e-02 1.274559e-02 2.702256e-05 4.061579e-05 1.403183e-08 6.326478e-08 4.406570e-12 2.335286e-11 6.223897e-16 6.410159e-15
3.435031e-03 3.870129e-03 2.422249e-06 3.744503e-06 5.265319e-10 2.243306e-09 7.425050e-14 4.849355e-13 3.066855e-18 9.496832e-17
3.653180e-03 3.953314e-03 1.016959e-06 2.925193e-06 7.095980e-11 2.853407e-10 2.735150e-15 2.783382e-14 5.048432e-20 1.069004e-18
6.969630e-03 7.045575e-03 7.791055e-06 1.241034e-05 1.223901e-09 6.078134e-09 3.241326e-14 2.767602e-13 4.435074e-19 7.278291e-18
1.654922e-03 1.992225e-03 2.493722e-07 8.970134e-07 2.660415e-11 1.497336e-10 1.519295e-15 1.379788e-14 2.328048e-20 6.036750e-19
1.436050e-02 2.063560e-02 1.029515e-05 2.229593e-05 3.733264e-09 1.239495e-08 8.082404e-13 4.772944e-12 7.665178e-17 1.121428e-15
1.272411e-02 1.342460e-02 1.422954e-05 2.845643e-05 5.880187e-09 3.284121e-08 1.099850e-12 7.747980e-12 6.763847e-17 9.696110e-16
6.958301e-03 9.791308e-03 4.399221e-06 1.001688e-05 1.678805e-09 6.390906e-09 2.847214e-13 3.682492e-12 3.879676e-17 9.790930e-16
2.954071e-02 3.184047e-02 1.160389e-05 1.732415e-05 2.826520e-09 4.742227e-09 3.408860e-13 1.298114e-12 3.433682e-17 3.553393e-16
1.098811e-02 1.129638e-02 1.333841e-05 2.569548e-05 1.030992e-08 2.803146e-08 1.676175e-12 2.331590e-11 1.669469e-16 2.494781e-15
9.043410e-03 9.807491e-03 9.400087e-06 2.404788e-05 2.399293e-09 2.781463e-08 6.470233e-13 5.563858e-12 6.182197e-17 7.379292e-16
3.287111e-03 3.342234e-03 1.495376e-06 2.792648e-06 2.824284e-10 1.007186e-09 3.697796e-14 1.599512e-13 3.419512e-18 2.540184e-17
9.101950e-03 1.156148e-02 1.911771e-05 3.341921e-05 9.548331e-09 1.785194e-08 2.087519e-12 8.436892e-12 2.360777e-16 3.987306e-15
2.168671e-03 2.272329e-03 9.250194e-07 1.290873e-06 2.149209e-10 7.333229e-10 1.610303e-14 1.158642e-13 5.982500e-19 1.671776e-17
9.247407e-03 1.312825e-02 4.382435e-06 6.503228e-06 9.673381e-10 3.221305e-09 5.897528e-14 9.987523e-13 2.038812e-18 4.071653e-17
5.141827e-03 5.848522e-03 2.583067e-06 5.016261e-06 2.354601e-10 1.360119e-09 6.427714e-15 5.324320e-14 1.473731e-19 1.800972e-18
2.348281e-03 2.402209e-03 8.863569e-07 1.442656e-06 1.693026e-10 6.326878e-10 2.937696e-14 1.776530e-13 3.539719e-18 4.088640e-17
5.752128e-03 5.993880e-03 5.500586e-06 8.981809e-06 3.518643e-09 1.345909e-08 4.283697e-13 3.412127e-12 2.750184e-17 2.008686e-16
1.207255e-02 1.213322e-02 2.294338e-05 3.680648e-05 8.997701e-09 2.621772e-08 1.002770e-12 6.753809e-12 1.445325e-16 1.739813e-15
1.086261e-03 1.106657e-03 1.342261e-07 3.061724e-07 9.896950e-12 5.377017e-11 4.531420e-16 2.802399e-15 1.617066e-20 1.460557e-19
6.866794e-03 6.890668e-03 4.274662e-06 8.615352e-06 1.336406e-09 5.071530e-09 7.343869e-14 1.628846e-12 2.782196e-18 4.202474e-17
8.467512e-03 9.930719e-03 4.674456e-06 1.174435e-05 1.296804e-09 3.740432e-09 2.519217e-13 9.760383e-13 2.536140e-17 2.546901e-16
8.596061e-04 8.633504e-04 1.609263e-07 1.863435e-07 1.860458e-11 4.021995e-11 1.963772e-15 8.680978e-15 1.610800e-19 1.873682e-18
7.267779e-03 1.136574e-02 3.299789e-06 4.689424e-06 1.321794e-09 1.934758e-09 2.897356e-13 7.982402e-13 3.486235e-17 3.293371e-16
2.940913e-03 3.585636e-03 1.776012e-06 3.214217e-06 1.168324e-09 2.881262e-09 2.017676e-13 1.596730e-12 1.994083e-17 2.743992e-16
5.603880e-03 6.761618e-03 1.437834e-06 2.696226e-06 2.213058e-10 8.174778e-10 3.274790e-14 2.478538e-13 1.312998e-18 4.423597e-17
7.211562e-03 7.595719e-03 1.089920e-05 1.442415e-05 8.732957e-09 2.739085e-08 3.736238e-12 2.973746e-11 7.237041e-16 2.010647e-14
1.563959e-02 1.737551e-02 9.604628e-06 1.237047e-05 4.017291e-09 8.806471e-09 1.403854e-12 5.354925e-12 1.344185e-16 2.240412e-15
5.550233e-03 7.527438e-03 6.364331e-06 1.416598e-05 1.737498e-09 1.353688e-08 4.532261e-13 2.622090e-12 1.743329e-17 5.078981e-16
8.925439e-03 9.207407e-03 1.258269e-05 2.119498e-05 8.905446e-09 2.247836e-08 3.851795e-12 2.267032e-11 7.497486e-16 1.724152e-14
5.659183e-03 7.908633e-03 1.483629e-06 2.033465e-06 2.206619e-10 5.228353e-10 1.758860e-14 1.344290e-13 9.340587e-19 1.408211e-17
5.218772e-03 5.385166e-03 6.242230e-06 7.250110e-06 3.408095e-09 9.760833e-09 1.295111e-12 6.779138e-12 2.534000e-16 3.038929e-15
3.854924e-03 3.919014e-03 2.224180e-06 3.839698e-06 4.896597e-10 3.132515e-09 7.744003e-14 4.943316e-13 8.005614e-18 6.053448e-17
1.077736e-02 1.242674e-02 3.767492e-06 5.681706e-06 9.223378e-10 2.597667e-09 1.675496e-13 8.737132e-13 1.693279e-17 2.214803e-16
1.170415e-02 1.247541e-02 1.099111e-05 2.093731e-05 2.472927e-09 1.206921e-08 1.960223e-13 8.540641e-13 8.900819e-18 6.043692e-17
2.263420e-03 2.403287e-03 3.860668e-07 6.917568e-07 3.706766e-11 9.891711e-11 2.959233e-15 1.414456e-14 2.133227e-19 2.022588e-18
2.108570e-03 2.112784e-03 1.101417e-06 1.115967e-06 3.619039e-10 5.894501e-10 8.433984e-14 3.113456e-13 1.208706e-17 1.644517e-16
4.230866e-03 6.519092e-03 5.845789e-07 1.289948e-06 4.881099e-11 1.966413e-10 4.078828e-15 1.716383e-14 7.448104e-20 1.498145e-18
1.057126e-02 1.346441e-02 1.864856e-06 6.412449e-06 1.550352e-10 1.029281e-09 1.034649e-14 6.269377e-14 2.896999e-19 2.219082e-18
5.968675e-03 6.244640e-03 4.733989e-06 9.749073e-06 4.281205e-09 1.522001e-08 8.869674e-13 8.295101e-12 5.489047e-17 6.475627e-16
4.488586e-03 5.105707e-03 4.145857e-06 6.517145e-06 2.359665e-09 8.318712e-09 5.940772e-13 3.264201e-12 1.303801e-16 6.757848e-16
9.141229e-03 9.283200e-03 9.168362e-06 2.154538e-05 3.522840e-09 2.095101e-08 7.658258e-13 8.270454e-12 5.129347e-17 6.420037e-16
9.157514e-03 9.836037e-03 9.458883e-06 2.418808e-05 5.053741e-09 2.665040e-08 5.860945e-13 3.934761e-12 3.011448e-17 4.509040e-16
4.278917e-03 7.054288e-03 4.435300e-06 1.244105e-05 1.002535e-09 3.083736e-09 8.798070e-14 5.613736e-13 6.086039e-18 6.609039e-17
8.150575e-03 8.418024e-03 9.990402e-06 1.771641e-05 6.539248e-09 2.171859e-08 1.352377e-12 1.112650e-11 1.171744e-16 1.917753e-15
1.997399e-03 2.033973e-03 6.798920e-07 1.034263e-06 5.455414e-11 4.184119e-10 2.747068e-15 2.095517e-14 1.300683e-19 1.049490e-18
8.449959e-03 8.705166e-03 8.125405e-06 1.510028e-05 3.707143e-09 1.220178e-08 1.034085e-12 8.327783e-12 3.569668e-16 3.942706e-15
8.066317e-03 9.785875e-03 4.170142e-06 7.972688e-06 7.580881e-10 1.389365e-09 8.194275e-14 2.421184e-13 9.733663e-18 4.219291e-17
1.152939e-03 1.158008e-03 2.601689e-07 3.352460e-07 6.179235e-11 9.705446e-11 7.703154e-15 2.809748e-14 4.272072e-19 8.134281e-18
5.330551e-03 5.398458e-03 5.644534e-06 7.285944e-06 5.456392e-09 9.833288e-09 2.408730e-12 1.282010e-11 1.605228e-16 3.377920e-15
1.395499e-02 1.504617e-02 3.282050e-05 5.660325e-05 3.076628e-08 8.778821e-08 6.840837e-12 3.766198e-11 1.168515e-15 1.012618e-14
1.516531e-02 1.768798e-02 1.006710e-05 1.294028e-05 3.692688e-09 9.466187e-09 1.863467e-12 6.924786e-12 1.435098e-16 3.365366e-15
1.663532e-03 1.690486e-03 4.204666e-07 7.144368e-07 7.405471e-11 2.847632e-10 1.100786e-14 6.027675e-14 1.196886e-18 1.275897e-17
2.658465e-03 3.395285e-03 1.536495e-06 2.882007e-06 2.115023e-10 5.316602e-10 1.472781e-14 6.438309e-14 6.758393e-19 7.796676e-18
9.299662e-03 9.642121e-03 6.076274e-06 2.324371e-05 4.484177e-09 2.256347e-08 9.118194e-13 6.603586e-12 1.041437e-16 9.460794e-16
7.342445e-03 8.938572e-03 3.129765e-06 9.308685e-06 2.145576e-09 5.702916e-09 3.081060e-13 3.493861e-12 2.458431e-17 4.620531e-16
8.639631e-03 1.045762e-02 3.138509e-06 8.924821e-06 6.943046e-10 2.782869e-09 6.634067e-14 6.354994e-13 4.239223e-18 1.451235e-16
5.168007e-03 6.119171e-03 1.856031e-06 3.674819e-06 3.389667e-10 1.332351e-09 1.840854e-14 1.231223e-13 6.979612e-19 8.789875e-18
1.178846e-02 1.226983e-02 1.769058e-05 3.089507e-05 1.026751e-08 3.740888e-08 2.540185e-12 1.575911e-11 3.587994e-16 4.972215e-15
2.697179e-03 3.270161e-03 1.423950e-06 2.673503e-06 2.951280e-10 1.270959e-09 2.856186e-14 2.202345e-13 8.959854e-19 3.816273e-17
3.516885e-03 5.032407e-03 6.886351e-07 1.120096e-06 6.312173e-11 2.067987e-10 5.398629e-15 2.052151e-14 3.339480e-19 1.832075e-18
5.330211e-03 5.487396e-03 1.802548e-06 3.926863e-06 5.269567e-10 1.481985e-09 6.506171e-14 5.592965e-13 6.872580e-18 9.526071e-17
3.534683e-03 3.719420e-03 1.322110e-06 2.411711e-06 2.406647e-10 6.951542e-10 1.870289e-14 1.348389e-13 1.576711e-18 1.127479e-17
2.564108e-03 2.917586e-03 1.370099e-06 2.128086e-06 1.510465e-10 7.430233e-10 1.489880e-14 1.043912e-13 1.887689e-19 2.772158e-18
5.642620e-03 7.663754e-03 7.448785e-06 1.468371e-05 2.969129e-09 1.341950e-08 5.960586e-13 5.762994e-12 2.048685e-16 2.474914e-15
9.860330e-03 9.922870e-03 8.450587e-06 1.774790e-05 2.172588e-09 1.044287e-08 3.489778e-13 4.052504e-12 4.357508e-17 5.540576e-16
1.005822e-02 1.046610e-02 1.031527e-05 2.738633e-05 3.309068e-09 2.663650e-08 6.450371e-13 1.006376e-11 1.177849e-16 2.863091e-15
1.140451e-02 1.708947e-02 6.185530e-06 1.194684e-05 3.487720e-10 9.960745e-10 1.449568e-14 6.412098e-14 3.669666e-19 4.127704e-18
4.061785e-03 5.091243e-03 3.945796e-06 6.480274e-06 3.366534e-09 8.248216e-09 6.135171e-13 3.347684e-12 5.907964e-17 6.909499e-16
5.528717e-03 7.194060e-03 5.415582e-06 1.293896e-05 1.490213e-09 4.971149e-09 1.970802e-13 1.035892e-12 1.919395e-17 1.572821e-16
3.045688e-03 3.155973e-03 1.735009e-06 2.490054e-06 2.779203e-10 1.964640e-09 3.092212e-14 3.916879e-13 8.756837e-19 2.380778e-17
8.953725e-03 1.096030e-02 1.895170e-05 3.003385e-05 1.334395e-08 3.444051e-08 8.115780e-12 2.124144e-11 2.596533e-15 1.310082e-14
8.328766e-03 8.953976e-03 1.153901e-05 2.004423e-05 3.040355e-09 1.088924e-08 4.546720e-13 1.967735e-12 5.265831e-17 3.555788e-16
3.480195e-03 3.514064e-03 2.875166e-06 3.087180e-06 1.310759e-09 2.712146e-09 2.831379e-13 2.382671e-12 3.207683e-17 5.123582e-16
1.224929e-02 1.434311e-02 1.295796e-05 2.532574e-05 1.049331e-08 2.732576e-08 3.511468e-12 2.948372e-11 7.627043e-16 1.945945e-14
7.916288e-03 8.293925e-03 2.558914e-06 4.957371e-06 1.556523e-10 6.517033e-10 6.694447e-15 6.236826e-14 2.142312e-19 2.279558e-18
1.129938e-02 1.738981e-02 4.403747e-06 1.248046e-05 1.428562e-09 4.287194e-09 4.031186e-13 1.149197e-12 5.148716e-17 3.080461e-16
6.103509e-03 8.706176e-03 1.674426e-06 2.539746e-06 1.765320e-10 7.408739e-10 2.219251e-14 2.161217e-13 1.111123e-18 6.304527e-17
2.993737e-03 3.256651e-03 2.109353e-06 2.651457e-06 5.281744e-10 2.158723e-09 8.937839e-14 1.678595e-12 1.225533e-17 2.171518e-16
3.524302e-03 4.030312e-03 1.191656e-06 2.452575e-06 2.969769e-10 7.123007e-10 6.942300e-14 2.068733e-13 7.143190e-18 6.008216e-17
5.749433e-03 5.855616e-03 3.215500e-06 8.572205e-06 9.635934e-10 4.042091e-09 1.299460e-13 1.097470e-12 9.048075e-18 1.525650e-16
1.112588e-02 1.384919e-02 2.002303e-05 4.795459e-05 2.874635e-09 8.727464e-09 3.328285e-13 1.352836e-12 2.575767e-17 2.097019e-16
4.148359e-03 4.497519e-03 2.393536e-06 5.056971e-06 5.422391e-10 4.973084e-09 8.221660e-14 1.439203e-12 2.871682e-18 2.986482e-16
3.297068e-03 3.482576e-03 1.320874e-06 2.979419e-06 2.612649e-10 9.707365e-10 2.280532e-14 3.162796e-13 1.794311e-18 6.631873e-17
6.113658e-03 6.346669e-03 5.534979e-06 1.007025e-05 4.176648e-09 1.597830e-08 9.531880e-13 8.002859e-12 2.820231e-16 3.771177e-15
8.234195e-03 8.604411e-03 1.326498e-05 1.850966e-05 1.135185e-08 3.981691e-08 1.175436e-12 7.604352e-12 1.175577e-16 1.117251e-15
1.138704e-02 1.311184e-02 8.746047e-06 1.539381e-05 5.496426e-09 1.250895e-08 2.186066e-12 1.016472e-11 6.088994e-16 7.186042e-15
5.988117e-03 8.561534e-03 8.361845e-06 1.832564e-05 2.634914e-09 1.100001e-08 5.553675e-13 3.165610e-12 6.165491e-17 6.398124e-16
7.827236e-03 8.486090e-03 1.117690e-05 1.800408e-05 1.537231e-08 3.819675e-08 6.957600e-12 7.551021e-11 8.900856e-16 2.280911e-14
1.213036e-02 1.243215e-02 1.022901e-05 3.864256e-05 9.314911e-09 1.070874e-07 6.283232e-12 1.260464e-10 6.548683e-16 2.190703e-14
4.607316e-03 7.803114e-03 8.838331e-07 1.948621e-06 1.443906e-10 4.866086e-10 9.698515e-15 9.337659e-14 5.485060e-19 6.929952e-18
6.411174e-03 6.525624e-03 7.572842e-06 1.064617e-05 4.749519e-09 1.736841e-08 8.006381e-13 6.541045e-12 6.707467e-17 5.621229e-16
5.879457e-03 6.287586e-03 4.475405e-06 9.395116e-06 1.214880e-09 5.280173e-09 1.679786e-13 1.578077e-12 7.877071e-18 1.549232e-16
2.518862e-02 2.731160e-02 1.748363e-05 2.637217e-05 3.455705e-09 9.805555e-09 5.514457e-13 2.427042e-12 7.423814e-17 4.677708e-16
4.609130e-03 4.919356e-03 2.763435e-06 6.050089e-06 4.691172e-10 4.163045e-09 3.779042e-14 2.208798e-13 1.694581e-18 1.115657e-17
2.575960e-02 2.940734e-02 2.825606e-05 6.010108e-05 9.917729e-09 6.383658e-08 6.547639e-12 5.013217e-11 1.428883e-15 1.939918e-14
1.015726e-02 1.211041e-02 2.343462e-06 5.381702e-06 3.763968e-10 1.603552e-09 3.337077e-14 3.042541e-13 7.759344e-19 3.344141e-17
1.197742e-03 1.534783e-03 3.342022e-07 5.888908e-07 2.715001e-11 1.551966e-10 1.745509e-15 1.225680e-14 4.895746e-20 9.679933e-19
3.164541e-03 3.304728e-03 2.169487e-06 2.730321e-06 1.508865e-09 2.255748e-09 8.223532e-13 1.863663e-12 1.607249e-16 1.539729e-15
1.092957e-02 1.113803e-02 1.700045e-05 3.101586e-05 7.643292e-09 5.707696e-08 2.913721e-12 2.993832e-11 1.481475e-16 2.535391e-15
5.884647e-03 6.292633e-03 5.652853e-06 9.899502e-06 3.767243e-10 3.062367e-09 2.196690e-14 1.430110e-13 7.426668e-19 6.678539e-18
7.429490e-03 7.594994e-03 6.861663e-06 1.442140e-05 4.438779e-09 1.757964e-08 6.878373e-13 7.117181e-12 2.795460e-17 1.878373e-15
2.437751e-03 2.702254e-03 1.324444e-06 1.825551e-06 2.910810e-10 1.233278e-09 1.379148e-13 8.331590e-13 1.841872e-17 2.230850e-16
3.611299e-03 3.891385e-03 2.656499e-06 3.785747e-06 7.161746e-10 3.682963e-09 7.851132e-14 4.884973e-13 3.289224e-18 5.818090e-17
6.824157e-03 7.906909e-03 2.909609e-06 5.378261e-06 5.279370e-10 1.879445e-09 8.021276e-14 3.793376e-13 5.884326e-18 7.656356e-17
3.164479e-03 4.444097e-03 2.379760e-06 4.937548e-06 1.464588e-09 5.485762e-09 4.189123e-13 2.458187e-12 3.524273e-17 2.536035e-16
9.308631e-03 1.432679e-02 5.281549e-06 8.671269e-06 2.313430e-09 5.071186e-09 4.097619e-13 2.823674e-12 5.173244e-17 7.591299e-16
6.233019e-03 6.728714e-03 3.872716e-06 9.241473e-06 1.992849e-09 5.665069e-09 2.370238e-13 2.840188e-12 3.136889e-17 1.005380e-15
8.263259e-03 8.491591e-03 1.555361e-05 1.802743e-05 1.270860e-08 3.827108e-08 3.080491e-12 8.016535e-11 6.940869e-16 2.515470e-14
3.274214e-03 3.481869e-03 1.924880e-06 3.030872e-06 3.676536e-10 2.638283e-09 3.926826e-14 8.006838e-13 3.899187e-18 9.762006e-17
1.875421e-03 1.887016e-03 8.571766e-07 8.902085e-07 2.871643e-10 4.199597e-10 7.671308e-14 1.981178e-13 6.907477e-18 9.346293e-17
6.116424e-03 6.777943e-03 3.476112e-06 1.148539e-05 1.157884e-09 8.714210e-09 2.821078e-13 4.398655e-12 1.411048e-17 3.175684e-16
2.819177e-03 3.162151e-03 6.784739e-07 1.470881e-06 7.204970e-11 2.988947e-10 7.214477e-15 3.028258e-14 5.062605e-19 3.068085e-18
5.176705e-03 5.519294e-03 4.298545e-06 7.615769e-06 1.530646e-09 1.050850e-08 2.373981e-13 2.981951e-12 1.341416e-17 5.942740e-16
1.066473e-03 1.129094e-03 2.476489e-07 3.187135e-07 2.678051e-11 8.996438e-11 1.845108e-15 8.808580e-15 6.980659e-20 6.256420e-19
3.835158e-03 8.762129e-03 7.371388e-07 1.483337e-06 3.968755e-11 8.898773e-11 1.761452e-15 5.338513e-15 5.659432e-20 3.202657e-19
4.155237e-03 4.911986e-03 4.136817e-06 6.031974e-06 1.117578e-09 7.407287e-09 3.056249e-13 3.429521e-12 3.912548e-17 1.259611e-15
4.229012e-03 4.957800e-03 1.718148e-06 3.270857e-06 3.500175e-10 1.114405e-09 3.681577e-14 3.663280e-13 2.339597e-18 6.307275e-17
6.463784e-03 6.534246e-03 9.315913e-06 1.067432e-05 6.136952e-09 1.743734e-08 1.901333e-12 1.028431e-11 3.946273e-16 5.183694e-15
6.593651e-03 7.710283e-03 1.028036e-05 1.486256e-05 2.972635e-09 1.858248e-08 1.671733e-13 1.433866e-12 5.654025e-18 5.946667e-17
1.267779e-02 1.287760e-02 3.079820e-05 4.146158e-05 3.160404e-08 1.334869e-07 9.352139e-12 1.750945e-10 6.910170e-16 1.118279e-14
1.648183e-02 1.751552e-02 2.738785e-05 7.671014e-05 8.529454e-09 7.315086e-08 1.832183e-12 1.084348e-11 9.656501e-17 9.065158e-16
8.389110e-03 8.484780e-03 1.019563e-05 1.799852e-05 3.829788e-09 1.986731e-08 1.099307e-12 1.668954e-11 2.468869e-16 3.103257e-15
8.326547e-03 1.038035e-02 3.777027e-06 5.568293e-06 1.034350e-09 2.537949e-09 1.938431e-13 7.745566e-13 1.887625e-17 1.888593e-16
4.542569e-03 5.136301e-03 1.873348e-06 3.332139e-06 3.784158e-10 1.146503e-09 4.465343e-14 3.944822e-13 4.644657e-18 9.658813e-17
1.223749e-02 1.509543e-02 8.884900e-06 1.692746e-05 2.030143e-09 7.389301e-09 2.418837e-13 1.120003e-12 1.848567e-17 1.697599e-16
5.851335e-03 6.079615e-03 6.835012e-06 9.240599e-06 3.231083e-09 1.175489e-08 8.869388e-13 8.331043e-12 1.376610e-16 3.420387e-15
3.168904e-03 3.323272e-03 2.014152e-06 2.761049e-06 4.764375e-10 2.100728e-09 8.096799e-14 7.998588e-13 8.639162e-18 1.144132e-16
4.680939e-03 6.031347e-03 4.690516e-06 9.094454e-06 1.426719e-09 1.342904e-08 1.832868e-13 2.233624e-12 5.686818e-18 1.794764e-16
3.124506e-02 3.369681e-02 2.531099e-05 3.554709e-05 8.157369e-09 1.609276e-08 2.036350e-12 7.285464e-12 3.434167e-16 3.298251e-15
2.756516e-03 2.845847e-03 1.252097e-06 2.024720e-06 5.096526e-10 1.440514e-09 6.185045e-14 8.347701e-13 2.000828e-18 3.245784e-17
2.450343e-03 2.720740e-03 6.040913e-07 1.422589e-06 1.105342e-10 3.059489e-10 1.100349e-14 6.579886e-14 7.687979e-19 1.101009e-17
4.255222e-03 4.584343e-03 4.060373e-06 5.254105e-06 1.060667e-09 6.021686e-09 2.177804e-13 1.966991e-12 9.164225e-18 2.182635e-16
1.587150e-02 1.614353e-02 2.666408e-05 5.718002e-05 1.108655e-08 5.941689e-08 1.617415e-12 1.137064e-11 9.294564e-17 1.233366e-15
2.005797e-03 2.056323e-03 9.077040e-07 1.057118e-06 2.752856e-10 5.434444e-10 6.461659e-14 2.793745e-13 1.093080e-17 1.436212e-16
1.157291e-02 1.548025e-02 4.895014e-06 1.171985e-05 1.151271e-09 3.982185e-09 2.011192e-13 1.074991e-12 1.374819e-17 1.789431e-16
9.789333e-03 1.115991e-02 1.198246e-05 2.638565e-05 4.492139e-09 9.993779e-09 7.927881e-13 3.785225e-12 9.415029e-17 1.433685e-15
1.422719e-02 1.667141e-02 8.430418e-06 1.689247e-05 2.526801e-09 9.394369e-09 6.238514e-13 3.516033e-12 7.055981e-17 1.315946e-15
7.863387e-03 1.310796e-02 3.513368e-06 6.507290e-06 1.406343e-09 3.230323e-09 2.436867e-13 1.588409e-12 2.539746e-17 4.220276e-16
2.313260e-03 2.336101e-03 1.034829e-06 1.364346e-06 2.288008e-10 7.968136e-10 4.457210e-14 3.656218e-13 2.688544e-18 1.245049e-16
2.140537e-03 2.313298e-03 1.103983e-06 1.337841e-06 1.795441e-10 7.737073e-10 2.225833e-14 2.889043e-13 1.110071e-18 5.386864e-17
1.664340e-03 1.829264e-03 3.105238e-07 8.365533e-07 2.422088e-11 1.552951e-10 2.230396e-15 2.631913e-14 9.706151e-20 4.091317e-18
5.492185e-03 6.052341e-03 4.393028e-06 9.157876e-06 1.428635e-09 7.236578e-09 4.588548e-14 1.214276e-12 3.543857e-18 5.639412e-17
1.558791e-02 2.019483e-02 1.969843e-05 3.069340e-05 1.483683e-08 3.685138e-08 2.689674e-12 2.463316e-11 2.858651e-16 4.983961e-15
1.171709e-02 1.352914e-02 4.551236e-06 7.313145e-06 6.920311e-10 1.189573e-09 3.131118e-14 1.934987e-13 6.297410e-19 9.346498e-18
2.099117e-03 2.235975e-03 8.138915e-07 1.249899e-06 1.599749e-10 5.753800e-10 7.718475e-15 1.563106e-13 1.289954e-19 7.221742e-18
5.284001e-03 5.330908e-03 2.036380e-06 5.623098e-06 2.323873e-10 1.071265e-09 9.333332e-15 1.707750e-13 6.569369e-19 1.759309e-17
7.050910e-03 9.530921e-03 2.561982e-06 3.320437e-06 4.075461e-10 1.127639e-09 3.124234e-14 2.399890e-13 1.923562e-18 2.308523e-17
4.934657e-03 5.243189e-03 2.143592e-06 6.027966e-06 4.130942e-10 1.176045e-09 5.214870e-14 1.936875e-13 3.174235e-18 3.189917e-17
4.037571e-03 4.695281e-03 2.589867e-06 5.511476e-06 9.112338e-10 6.469518e-09 1.087068e-13 1.152170e-12 2.041194e-18 6.363187e-17
2.670887e-03 3.413771e-03 6.054734e-07 1.185463e-06 8.019871e-11 2.282343e-10 5.760717e-15 4.394139e-14 4.753586e-19 6.960296e-18
2.716879e-03 2.950717e-03 1.261957e-06 2.176692e-06 3.392539e-10 1.605704e-09 6.608420e-14 6.373322e-13 2.889067e-18 4.087030e-17
8.967703e-03 9.145150e-03 1.821538e-05 2.090932e-05 2.286423e-08 4.780571e-08 6.716768e-12 8.182143e-11 1.543168e-15 7.059951e-14
5.054525e-03 5.121384e-03 3.562956e-06 6.557231e-06 2.169542e-09 5.107312e-09 4.639613e-13 3.025488e-12 7.890222e-17 1.792250e-15
5.543796e-03 5.563128e-03 4.268549e-06 7.737217e-06 2.339332e-09 4.648061e-09 9.777162e-13 2.657729e-12 2.034415e-16 1.519671e-15
2.628422e-03 3.407977e-03 5.405927e-07 1.236216e-06 9.225640e-11 2.437873e-10 1.268376e-14 4.807591e-14 8.627272e-19 9.480778e-18
3.724276e-03 4.638950e-03 1.149534e-06 2.716883e-06 1.842098e-10 7.536217e-10 1.326163e-14 1.066874e-13 1.072736e-18 1.358030e-17
1.989468e-03 2.107032e-03 4.319467e-07 1.109899e-06 4.666302e-11 3.072724e-10 6.085320e-15 4.622000e-14 1.768439e-19 5.175803e-18
6.250744e-03 6.756180e-03 3.992964e-06 8.211771e-06 8.799202e-10 4.704914e-09 8.944626e-14 6.713073e-13 4.353804e-18 4.753210e-17
7.341168e-03 1.000318e-02 4.846757e-06 1.149555e-05 2.490891e-10 9.421623e-10 1.076245e-14 6.060334e-14 1.832594e-19 2.609099e-18
1.180343e-02 1.214155e-02 2.201697e-05 3.685704e-05 1.586253e-08 6.710736e-08 2.549843e-12 3.823874e-11 3.305916e-16 4.417534e-15
7.579540e-03 7.670745e-03 7.555113e-06 1.471052e-05 2.562330e-09 1.320763e-08 2.313175e-13 2.700301e-12 2.529243e-17 3.838498e-16
1.085963e-02 1.304921e-02 5.534073e-06 1.453752e-05 2.323687e-09 1.143364e-08 4.894088e-13 8.992467e-12 7.632963e-17 7.926076e-16
1.106783e-02 1.473020e-02 6.819198e-06 1.320995e-05 1.718879e-09 8.543081e-09 1.420380e-13 3.067329e-12 1.826918e-17 5.926466e-16
1.836693e-02 1.880631e-02 3.032496e-05 7.258846e-05 1.372501e-08 4.142165e-08 1.872345e-12 1.321073e-11 1.281181e-16 3.870357e-15
4.618396e-03 5.607747e-03 3.432408e-06 7.861830e-06 6.832810e-10 4.141008e-09 3.011882e-14 8.633049e-13 4.236344e-18 1.226924e-16
6.227097e-03 6.585263e-03 4.753840e-06 1.078794e-05 2.744877e-09 7.227254e-09 4.533230e-13 3.904797e-12 5.609820e-17 7.738615e-16
1.002061e-02 1.320681e-02 4.806935e-06 6.563735e-06 1.398662e-09 3.262008e-09 2.838760e-13 1.242494e-12 5.877806e-17 3.483879e-16
1.136140e-02 1.410381e-02 5.170838e-06 7.653888e-06 9.259549e-10 4.153419e-09 6.332271e-14 5.352208e-13 3.604650e-18 3.869500e-17
6.463775e-03 6.792071e-03 3.342923e-06 1.087648e-05 1.107947e-09 3.641239e-09 1.102961e-13 9.295928e-13 5.988389e-18 1.423241e-16
7.883967e-03 9.385719e-03 5.907272e-06 2.202390e-05 1.090546e-08 2.688218e-08 3.236810e-12 1.502526e-11 7.715913e-16 8.398068e-15
9.030521e-03 9.504311e-03 8.511084e-06 1.933555e-05 2.293670e-09 1.797148e-08 1.947844e-13 5.770059e-12 2.867961e-17 4.109954e-16
5.419807e-03 6.729206e-03 1.719289e-06 5.297033e-06 6.495419e-10 2.362528e-09 7.179934e-14 5.766431e-13 8.748626e-18 1.313544e-16
4.463107e-03 4.817008e-03 1.876183e-06 5.587878e-06 7.066826e-10 2.587102e-09 1.096736e-13 6.982802e-13 1.685200e-17 1.679331e-16
1.131548e-02 1.184231e-02 1.112379e-05 2.256756e-05 2.255578e-09 6.780226e-09 2.376428e-13 1.005529e-12 2.408441e-17 1.491231e-16
5.394402e-03 5.496682e-03 3.844593e-06 7.553492e-06 1.712228e-09 4.299615e-09 2.720384e-13 2.390182e-12 2.082815e-17 3.955550e-16
5.763162e-03 5.789573e-03 3.682313e-06 6.611672e-06 1.490403e-09 3.356814e-09 6.453487e-13 1.704289e-12 1.039605e-16 8.652854e-16
2.222957e-02 2.319606e-02 5.545131e-05 1.221703e-04 6.788605e-08 1.521834e-07 2.812423e-11 1.666230e-10 1.357311e-14 1.561734e-13
1.483499e-02 1.716471e-02 6.913992e-06 1.206972e-05 1.661939e-09 3.716985e-09 3.016982e-13 9.542205e-13 1.636303e-17 2.449665e-16
1.390705e-02 1.487929e-02 2.065849e-05 4.048296e-05 6.705439e-09 2.020394e-08 1.294219e-12 7.166939e-12 7.199441e-17 1.905454e-15
1.250278e-02 1.407877e-02 1.487920e-05 2.720620e-05 5.678580e-09 1.044551e-08 1.347127e-12 4.010435e-12 1.921950e-16 1.539761e-15
2.627698e-03 3.134100e-03 1.344417e-06 2.455658e-06 3.983902e-10 1.924074e-09 4.213108e-14 2.416722e-13 3.794292e-18 2.350521e-17
9.856660e-03 1.203965e-02 6.953919e-06 1.335032e-05 5.650910e-09 1.001031e-08 1.285555e-12 7.505906e-12 4.819525e-16 5.628061e-15
5.870882e-03 6.101074e-03 6.304678e-06 9.305948e-06 2.916382e-09 1.404950e-08 5.074233e-13 5.681419e-12 7.240866e-17 1.393220e-15
4.946523e-03 4.974353e-03 1.876841e-06 6.186124e-06 3.216113e-10 9.879921e-10 3.207791e-14 1.552000e-13 1.870165e-18 1.444566e-17
1.444424e-02 1.628325e-02 8.666266e-06 1.880102e-05 2.444253e-09 5.732432e-09 4.573950e-13 1.747819e-12 2.696967e-17 5.329100e-16
3.446997e-03 3.644080e-03 1.188945e-06 2.216492e-06 1.164589e-10 6.091235e-10 1.590989e-14 1.673958e-13 1.024937e-18 2.660497e-17
8.201811e-03 8.540944e-03 1.572936e-05 1.823760e-05 1.339788e-08 3.894228e-08 6.305506e-12 4.513509e-11 6.644729e-16 9.203962e-15
1.048541e-02 1.183093e-02 8.670053e-06 2.439782e-05 2.311652e-09 1.972003e-08 5.934872e-13 4.767827e-12 5.256051e-17 6.122475e-16
3.799852e-03 4.453006e-03 3.474024e-06 4.957364e-06 1.521985e-09 5.518821e-09 2.899616e-13 2.070581e-12 3.489807e-17 3.823464e-16
5.667238e-03 7.147437e-03 2.996984e-06 7.246562e-06 5.782079e-10 1.579061e-09 6.282807e-14 2.960473e-13 6.755327e-18 5.550385e-17
1.922276e-02 2.122338e-02 3.653017e-05 8.124326e-05 3.871879e-08 1.672642e-07 1.228865e-11 1.104935e-10 2.307977e-15 2.089020e-14
5.158308e-03 6.071245e-03 2.766270e-06 9.215175e-06 6.784794e-10 6.653470e-09 5.694669e-14 7.425395e-13 3.235153e-18 4.793705e-17
1.132535e-02 1.342923e-02 1.147214e-05 1.661972e-05 5.737806e-09 1.410587e-08 1.948420e-12 8.981564e-12 3.589536e-16 4.366604e-15
1.086133e-02 1.212954e-02 9.560366e-06 2.024877e-05 6.439594e-09 1.926155e-08 3.355807e-12 1.832246e-11 1.045051e-15 1.687125e-14
7.749084e-03 8.605254e-03 1.252598e-05 1.851328e-05 5.890221e-09 2.475060e-08 1.488208e-12 1.341162e-11 1.092226e-16 2.008666e-15
1.867401e-02 2.277050e-02 1.215424e-05 2.332356e-05 3.950417e-09 1.100784e-08 3.151862e-13 4.339764e-12 2.429345e-17 5.692736e-16
6.613777e-03 7.247873e-03 4.392329e-06 8.836833e-06 2.785249e-09 5.273182e-09 2.675389e-13 2.063979e-12 9.603788e-18 9.829503e-17
1.065502e-02 1.082741e-02 6.784344e-06 1.363908e-05 1.323875e-09 3.347140e-09 3.323457e-13 8.214149e-13 5.641665e-17 2.015818e-16
5.657202e-03 6.369035e-03 2.281221e-06 4.590328e-06 3.658456e-10 1.888412e-09 8.450883e-14 6.500402e-13 6.182570e-18 1.537736e-16
7.642723e-03 1.055811e-02 1.422932e-05 2.786999e-05 4.642473e-09 2.280364e-08 1.393996e-12 8.934884e-12 2.704198e-16 2.452967e-15
3.088532e-03 3.335889e-03 1.084527e-06 2.576618e-06 1.389376e-10 7.735347e-10 2.055747e-14 2.199844e-13 1.606140e-18 2.149300e-17
5.720542e-03 6.980587e-03 2.749455e-06 4.803708e-06 6.588253e-10 2.024753e-09 9.129665e-14 5.623411e-13 8.429814e-18 1.253447e-16
5.968482e-03 6.887918e-03 6.140799e-06 1.186113e-05 1.984785e-09 9.060798e-09 2.192770e-13 1.648843e-12 1.348278e-17 2.242962e-16
8.426202e-03 8.876861e-03 1.438397e-05 1.970044e-05 1.178970e-08 4.372038e-08 2.560039e-12 2.617484e-11 2.137233e-16 6.168733e-15
5.095340e-03 6.353815e-03 1.441981e-06 2.434983e-06 2.284398e-10 6.973120e-10 2.904180e-14 1.996909e-13 3.256366e-18 3.856655e-17
3.031998e-03 3.123035e-03 2.102307e-06 2.438348e-06 6.859652e-10 1.903766e-09 1.844452e-13 1.473199e-12 2.245332e-17 4.355972e-16
7.062409e-03 7.566751e-03 4.647550e-06 9.789990e-06 2.132993e-09 6.189528e-09 6.788487e-13 3.913207e-12 7.432153e-17 1.498427e-15
7.936586e-03 8.079018e-03 1.383637e-05 1.631817e-05 1.881308e-09 1.367039e-08 1.827385e-13 1.211505e-12 1.068863e-17 1.073668e-16
9.642176e-03 1.176703e-02 2.113699e-06 3.916127e-06 1.973741e-10 4.345239e-10 9.470180e-15 4.821371e-14 6.195333e-19 5.349676e-18
7.250960e-03 1.151126e-02 3.174565e-06 4.956726e-06 7.106993e-10 2.111075e-09 7.259455e-14 5.830127e-13 4.978672e-18 7.454410e-17
1.891396e-03 1.899774e-03 7.208405e-07 9.022868e-07 1.804620e-10 4.285356e-10 2.115464e-14 2.035304e-13 1.681328e-18 4.745280e-17
3.140905e-03 3.151976e-03 1.749254e-06 2.483750e-06 6.538767e-10 1.957185e-09 1.822960e-13 1.134033e-12 3.318248e-17 3.102793e-16
4.995104e-03 7.933281e-03 1.350260e-06 2.036060e-06 2.770651e-10 5.225420e-10 1.193537e-14 6.284250e-14 2.884014e-19 2.150326e-18
4.613239e-03 6.069735e-03 3.600569e-06 9.210591e-06 6.036044e-10 5.516069e-09 6.802058e-14 8.928841e-13 2.292856e-18 1.245324e-16
3.835347e-03 3.844195e-03 3.489097e-06 3.694486e-06 1.388665e-09 3.550595e-09 5.715568e-13 3.412307e-12 1.182832e-16 1.686954e-15
7.352354e-03 7.421658e-03 1.063753e-05 1.377063e-05 1.165094e-08 2.555058e-08 8.829487e-12 3.124393e-11 2.678258e-15 3.437980e-14
7.977445e-03 9.508027e-03 2.574763e-06 3.064379e-06 6.516417e-10 9.876077e-10 1.632395e-13 3.182926e-13 1.332857e-17 1.025814e-16
2.824516e-03 3.151074e-03 5.668706e-07 2.482329e-06 1.508507e-10 7.767494e-10 6.855317e-15 9.465460e-14 2.119716e-19 3.750945e-18
4.388635e-03 4.761271e-03 3.597030e-06 5.667489e-06 6.317279e-10 3.953433e-09 5.175236e-14 7.557878e-13 5.083515e-18 1.011848e-16
2.921073e-03 2.982106e-03 9.737899e-07 2.151522e-06 9.970972e-11 4.557058e-10 6.528419e-15 5.369056e-14 3.602014e-19 4.097570e-18
2.495053e-03 2.707752e-03 7.300065e-07 1.468528e-06 1.065261e-10 3.216635e-10 1.207784e-14 6.064287e-14 1.080217e-18 7.382051e-18
2.884391e-03 3.359648e-03 1.932653e-06 2.821825e-06 2.486205e-10 9.240239e-10 2.987133e-14 1.405121e-13 1.377567e-18 2.136703e-17
1.555553e-02 1.709385e-02 1.013782e-05 2.316922e-05 3.554155e-09 7.913871e-09 5.714374e-13 2.703127e-12 7.781985e-17 9.233023e-16
8.722020e-03 1.025629e-02 9.008560e-06 2.629927e-05 5.061227e-09 1.967173e-08 6.183364e-13 4.013071e-12 5.574934e-17 4.724670e-16
8.053010e-03 1.219594e-02 2.975253e-06 5.490566e-06 1.005911e-09 2.471738e-09 1.740325e-13 1.112725e-12 2.201621e-17 5.009257e-16
3.009416e-03 3.163625e-03 1.312455e-06 2.502143e-06 1.208183e-10 9.965563e-10 6.011473e-15 7.243945e-14 2.879659e-19 3.279741e-18
1.159551e-02 1.270278e-02 1.263014e-05 2.995855e-05 1.184284e-08 3.562812e-08 2.416207e-12 1.657080e-11 2.533463e-16 2.629703e-15
8.315136e-03 8.767683e-03 5.224073e-06 8.304958e-06 1.577670e-09 4.768241e-09 3.406934e-13 2.737657e-12 9.471394e-17 1.372253e-15
1.071205e-02 1.177820e-02 1.482033e-05 3.468392e-05 2.790818e-09 1.512583e-08 2.612914e-13 3.040031e-12 1.272129e-17 2.909634e-16
4.908134e-03 6.115847e-03 5.315681e-06 9.351070e-06 2.744340e-09 1.429756e-08 3.388522e-13 2.227635e-12 2.343588e-17 2.313504e-16
6.206476e-03 6.282603e-03 5.300792e-06 9.867971e-06 2.887603e-09 8.795762e-09 6.137323e-13 4.950372e-12 3.430438e-17 3.155062e-16
2.083303e-03 2.119784e-03 7.207393e-07 1.123373e-06 1.873654e-10 5.953277e-10 7.594225e-15 2.352499e-13 2.799685e-19 7.857946e-18
2.060027e-02 2.414664e-02 1.273893e-05 3.105937e-05 2.903663e-09 1.312105e-08 4.953030e-13 4.655948e-12 1.931493e-17 3.193919e-16
3.054129e-03 3.775118e-03 8.390348e-07 1.800143e-06 2.036539e-10 4.388482e-10 1.851556e-14 1.069847e-13 9.751732e-19 2.608128e-17
1.921213e-03 1.935681e-03 6.316564e-07 9.367167e-07 1.423875e-10 4.532965e-10 1.552343e-14 1.412226e-13 7.405062e-19 1.535264e-17
2.081760e-03 2.156313e-03 1.011731e-06 1.162424e-06 4.895339e-10 6.266380e-10 2.384618e-13 3.378073e-13 4.507577e-17 1.821047e-16
1.697704e-03 1.941802e-03 6.634633e-07 9.426507e-07 7.600259e-11 2.640198e-10 2.293282e-15 1.046125e-14 6.283050e-20 4.145061e-19
5.575003e-03 5.753773e-03 2.745677e-06 7.264189e-06 4.614613e-10 1.192333e-09 4.506869e-14 1.957079e-13 3.668209e-18 3.212321e-17
5.156221e-03 5.637298e-03 2.699893e-06 5.411293e-06 1.106241e-09 2.451501e-09 3.148105e-13 1.110614e-12 6.515645e-17 5.031461e-16
1.267975e-02 1.442363e-02 6.814526e-06 1.913440e-05 1.710091e-09 7.268845e-09 9.385889e-14 4.663132e-13 5.090581e-18 2.991507e-17
2.364566e-03 2.501508e-03 1.166433e-06 1.564391e-06 4.942085e-10 9.783357e-10 5.981840e-14 6.118296e-13 2.563748e-18 7.384250e-17
4.057450e-03 4.100077e-03 3.710404e-06 4.202694e-06 1.961615e-09 4.307860e-09 1.195222e-12 4.415659e-12 4.239041e-16 4.526154e-15
3.822039e-03 4.278164e-03 2.238724e-06 4.575715e-06 8.048798e-10 4.893937e-09 6.610721e-14 7.658558e-13 7.161078e-18 1.058260e-16
9.006905e-03 9.459059e-03 7.387014e-06 1.683779e-05 2.019066e-09 1.351772e-08 1.305732e-13 5.824430e-13 4.607511e-18 2.063055e-17
2.743526e-03 2.745897e-03 1.201421e-06 1.884994e-06 3.622619e-10 1.076905e-09 9.619794e-14 3.659381e-13 1.764093e-17 1.243477e-16
8.249560e-03 8.681639e-03 4.467481e-06 9.498297e-06 4.680663e-10 3.052531e-09 3.299381e-14 3.220165e-13 1.153555e-18 1.064213e-17
1.421861e-02 1.869920e-02 4.725742e-06 9.490968e-06 8.289068e-10 1.894264e-09 7.013452e-14 3.780684e-13 4.211909e-18 7.545712e-17
2.234714e-03 2.282077e-03 9.243327e-07 1.301972e-06 5.496169e-10 7.428007e-10 7.374904e-14 4.237826e-13 7.499997e-18 1.473229e-16
6.043939e-03 6.116948e-03 5.343501e-06 9.354438e-06 2.776808e-09 1.332248e-08 1.040028e-12 8.749639e-12 2.997997e-16 4.230690e-15
3.386520e-03 3.535279e-03 2.403724e-06 3.124569e-06 6.823932e-10 2.761564e-09 8.077436e-14 1.773019e-12 1.316698e-17 5.457480e-16
2.514294e-03 2.544854e-03 1.052452e-06 1.619076e-06 1.877823e-10 7.200436e-10 3.124604e-14 1.616764e-13 2.739990e-18 2.591174e-17
7.248339e-03 8.250572e-03 4.476309e-06 7.393713e-06 1.771815e-09 3.976054e-09 3.440556e-13 2.008383e-12 8.783475e-17 6.472253e-16
1.373867e-02 1.557561e-02 1.906944e-05 3.439519e-05 6.415809e-09 1.506962e-08 8.522664e-13 6.602475e-12 4.923347e-17 2.892753e-15
6.741647e-03 6.969862e-03 3.018653e-06 7.648799e-06 5.056034e-10 2.371588e-09 6.662518e-14 5.129591e-13 1.836026e-18 5.161578e-17
5.991743e-03 6.233295e-03 3.784423e-06 9.713679e-06 9.739651e-10 6.224772e-09 1.490468e-13 9.145346e-13 2.259702e-17 1.343621e-16
1.412458e-02 1.625257e-02 4.881912e-05 6.604519e-05 4.145097e-08 9.786813e-08 1.936317e-11 8.994324e-11 4.876104e-15 7.428299e-14
1.824348e-02 2.227133e-02 1.287483e-05 2.216722e-05 2.609880e-09 1.208980e-08 7.436029e-13 4.898978e-12 1.551943e-16 1.730719e-15
6.905156e-03 7.207386e-03 3.897492e-06 1.298694e-05 9.826404e-10 3.747188e-09 7.991909e-14 5.409640e-13 4.456438e-18 3.541942e-17
9.568006e-03 1.061359e-02 9.862664e-06 1.945641e-05 3.646227e-09 8.616174e-09 1.196208e-12 3.098523e-12 2.002592e-16 1.114282e-15
4.164799e-03 4.425625e-03 3.720460e-06 4.896587e-06 9.082339e-10 5.417640e-09 1.346587e-13 1.830488e-12 2.982738e-18 9.901063e-17
7.481161e-03 8.564677e-03 5.590461e-06 1.833909e-05 1.481751e-09 4.978297e-09 1.566898e-13 6.389459e-13 1.389820e-17 8.200633e-17
7.141208e-03 7.572397e-03 8.006084e-06 1.433571e-05 3.153870e-09 9.403897e-09 1.126234e-12 3.506867e-12 3.904411e-16 1.307768e-15
2.443369e-03 2.531674e-03 7.827452e-07 1.602349e-06 8.686859e-11 4.294975e-10 9.023420e-15 4.950867e-14 4.480933e-19 5.706922e-18
6.130547e-03 6.666264e-03 2.571518e-06 1.111002e-05 6.158515e-10 4.203698e-09 1.327259e-13 1.126067e-12 7.670421e-18 1.706833e-16
9.839580e-03 1.003395e-02 1.900207e-05 2.517132e-05 1.475799e-08 6.314353e-08 7.230191e-12 5.707731e-11 1.035749e-15 1.358878e-14
8.706861e-03 9.035611e-03 1.485484e-05 2.041140e-05 5.025028e-09 2.276876e-08 6.867857e-13 5.644729e-12 8.634793e-17 8.978250e-16
5.023763e-03 5.489209e-03 3.883812e-06 7.532967e-06 4.464066e-10 2.319688e-09 3.196131e-14 1.733867e-13 1.397276e-18 8.354237e-18
2.597722e-03 2.909737e-03 4.906123e-07 1.075874e-06 2.903344e-11 1.968512e-10 1.143913e-15 9.707067e-15 3.810155e-20 3.849681e-19
6.156628e-03 6.364944e-03 8.935353e-06 1.012833e-05 5.304682e-09 1.611673e-08 2.727978e-12 1.800650e-11 5.232313e-16 1.066336e-14
3.015157e-03 3.222353e-03 1.920415e-06 2.595904e-06 3.978047e-10 2.091235e-09 1.180915e-13 1.684679e-12 1.306735e-17 4.628733e-16
3.190891e-03 3.534610e-03 1.055958e-06 2.536946e-06 2.766311e-10 7.537229e-10 6.153060e-14 2.239300e-13 8.239073e-18 6.652926e-17
8.540962e-03 9.152574e-03 1.388509e-05 2.094328e-05 5.557745e-09 3.997892e-08 1.326567e-12 1.212873e-11 2.438515e-16 3.386115e-15
7.150815e-03 7.644283e-03 8.855262e-06 1.460919e-05 6.443777e-09 2.791960e-08 1.562132e-12 2.964434e-11 3.521973e-16 7.451510e-15
6.310831e-03 7.843036e-03 1.503458e-06 1.970891e-06 1.846852e-10 4.952610e-10 2.591397e-14 1.244531e-13 1.695532e-18 1.851917e-17
4.794793e-03 4.853856e-03 2.370178e-06 5.031121e-06 5.223237e-10 1.955932e-09 7.496455e-14 3.970665e-13 1.243613e-17 8.060702e-17
9.576975e-03 1.085507e-02 9.912593e-06 2.446015e-05 1.996506e-09 7.459592e-09 2.765620e-13 1.163299e-12 2.508653e-17 1.814126e-16
5.972793e-03 6.611068e-03 3.428225e-06 7.617848e-06 1.256900e-09 4.183015e-09 4.351145e-13 2.296923e-12 9.709514e-17 1.261257e-15
4.697950e-02 5.666378e-02 2.643492e-05 5.226868e-05 2.499808e-09 7.600967e-09 1.615853e-13 4.904727e-13 6.321025e-18 3.164906e-17
1.571502e-03 1.632350e-03 4.014862e-07 6.661428e-07 7.540857e-11 2.305609e-10 4.539736e-15 4.523437e-14 4.118449e-19 8.874653e-18
2.105624e-02 2.498363e-02 1.000751e-05 1.522427e-05 2.615231e-09 4.043211e-09 3.802689e-13 1.073783e-12 3.908922e-17 2.851717e-16
2.579027e-02 3.051258e-02 3.420356e-05 6.170934e-05 1.246998e-08 4.010388e-08 2.325715e-12 1.387972e-11 3.875908e-16 4.479391e-15
3.196377e-03 3.272717e-03 1.155928e-06 2.677684e-06 2.379933e-10 8.886555e-10 3.388175e-14 2.806849e-13 1.394972e-18 7.635279e-17
5.524729e-03 7.597522e-03 3.533811e-06 8.121767e-06 5.327676e-10 1.461258e-09 7.352041e-14 2.629078e-13 6.186536e-18 4.730206e-17
7.838295e-03 8.704076e-03 9.702653e-06 1.894095e-05 7.063807e-09 2.676462e-08 7.944909e-13 1.736779e-11 7.308516e-17 1.574004e-15
5.781009e-03 5.809402e-03 4.751972e-06 8.437430e-06 2.037718e-09 8.159395e-09 5.559000e-13 5.164863e-12 6.585295e-17 1.261520e-15
2.310859e-02 2.749994e-02 2.543376e-05 3.615316e-05 1.699282e-08 4.220746e-08 6.513896e-12 2.792764e-11 1.762161e-15 1.847903e-14
9.970380e-03 1.069355e-02 1.013814e-05 2.075727e-05 1.911490e-09 6.203209e-09 1.040210e-13 8.589027e-13 9.262937e-18 1.189246e-16
4.065919e-03 4.379153e-03 3.510392e-06 4.794290e-06 1.023799e-09 4.973179e-09 1.946064e-13 1.456820e-12 1.244292e-17 2.522588e-16
3.108260e-03 3.212423e-03 2.284557e-06 2.579929e-06 1.559337e-09 2.071961e-09 5.663839e-13 1.664008e-12 5.352677e-17 1.336378e-15
1.008410e-03 1.017769e-03 2.427169e-07 2.589637e-07 3.954739e-11 6.589134e-11 7.569901e-15 1.676555e-14 4.335319e-19 4.265867e-18
1.407978e-03 1.607349e-03 3.874235e-07 6.458934e-07 2.112789e-11 2.034014e-10 4.662448e-16 7.320276e-15 8.049375e-21 1.445153e-19
2.857517e-03 2.863122e-03 1.456709e-06 2.049376e-06 4.497596e-10 1.466906e-09 4.719328e-14 4.893796e-13 3.001732e-18 5.970495e-17
8.008240e-03 8.094922e-03 6.694382e-06 1.638248e-05 2.271030e-09 8.812901e-09 3.957064e-13 3.219882e-12 2.814298e-17 3.541519e-16
2.075862e-03 2.168135e-03 1.048948e-06 1.175206e-06 2.208612e-10 6.370020e-10 2.624749e-14 2.576345e-13 2.940337e-18 4.712039e-17
1.687716e-02 2.002988e-02 5.521411e-05 1.003192e-04 1.328996e-07 3.142902e-07 7.095275e-11 2.319162e-10 2.141180e-14 1.711320e-13
7.715420e-03 9.150719e-03 6.647287e-06 1.201619e-05 2.976933e-09 8.514956e-09 9.772462e-13 4.845801e-12 1.967402e-16 1.980372e-15
9.447003e-03 1.024999e-02 4.836324e-06 1.282494e-05 1.830607e-09 9.417543e-09 1.741453e-13 1.839513e-12 1.277731e-17 1.686543e-16
1.239907e-02 1.378737e-02 2.884036e-05 4.752738e-05 1.135461e-08 4.268799e-08 2.572703e-12 1.371760e-11 3.081438e-16 2.455522e-15
1.273611e-02 1.695183e-02 3.083139e-06 7.775388e-06 4.205426e-10 1.375485e-09 5.355240e-14 2.433267e-13 4.471566e-18 4.304509e-17
4.155093e-03 4.284421e-03 3.622980e-06 4.589108e-06 1.312930e-09 4.915440e-09 2.181959e-13 2.073893e-12 1.303685e-17 5.004609e-16
1.092075e-02 1.237194e-02 1.848142e-05 3.826918e-05 9.831720e-09 3.351283e-08 2.388625e-12 2.015807e-11 1.555673e-16 2.515363e-15
5.481003e-03 5.678499e-03 4.097463e-06 8.061467e-06 1.357004e-09 5.480880e-09 1.970951e-13 1.577188e-12 1.739414e-17 2.697184e-16
4.209529e-03 4.876052e-03 1.473943e-06 2.344348e-06 2.448042e-10 6.605614e-10 2.597853e-14 1.818577e-13 2.073044e-18 2.787762e-17
2.997695e-03 4.178978e-03 1.541625e-06 4.366002e-06 1.239265e-10 5.785055e-10 6.558319e-15 3.126632e-14 3.038172e-19 1.689842e-18
6.078630e-03 6.171188e-03 8.421425e-06 9.521070e-06 5.276077e-09 1.468922e-08 2.418950e-12 1.183090e-11 7.549673e-16 6.214700e-15
3.744021e-03 4.035784e-03 2.730553e-06 4.071921e-06 5.296336e-10 4.108364e-09 4.799140e-14 7.521130e-13 6.484172e-18 1.057027e-16
5.349938e-03 7.155876e-03 1.534617e-06 5.632872e-06 5.094417e-10 2.599266e-09 1.120820e-13 8.457330e-13 9.215114e-18 2.121235e-16
8.178839e-03 8.359470e-03 7.269677e-06 1.203786e-05 2.218750e-09 8.550914e-09 2.969887e-13 2.100343e-12 2.717560e-17 3.881112e-16
3.437462e-03 3.480933e-03 2.495000e-06 3.029243e-06 1.049782e-09 2.636156e-09 1.927326e-13 1.149347e-12 1.849603e-17 3.085567e-16
3.005755e-03 3.172295e-03 1.848295e-06 2.515877e-06 4.801167e-10 1.953654e-09 7.625488e-14 4.965149e-13 9.234168e-18 1.077548e-16
2.891219e-03 3.275763e-03 7.485850e-07 1.449271e-06 1.459275e-10 3.133262e-10 1.851551e-14 6.773979e-14 1.755944e-18 1.464505e-17
2.974797e-03 3.042972e-03 1.159334e-06 2.314930e-06 2.184797e-10 1.538219e-09 2.743140e-14 4.433242e-13 3.116520e-18 9.476744e-17
1.337788e-02 1.684036e-02 3.231691e-05 7.090945e-05 2.641786e-08 8.579271e-08 1.503713e-11 7.531960e-11 2.623306e-15 3.874489e-14
5.010514e-03 5.517851e-03 7.356142e-07 2.533712e-06 4.123012e-11 2.162941e-10 1.864850e-15 1.421487e-14 5.879993e-20 5.956304e-19
5.726727e-03 6.741341e-03 1.992593e-06 3.187841e-06 6.648232e-10 1.063668e-09 9.110813e-14 3.549077e-13 1.095799e-17 1.184199e-16
2.597267e-03 2.625537e-03 1.571078e-06 1.723367e-06 1.432597e-10 1.131193e-09 9.020753e-15 1.315731e-13 3.629577e-19 9.771940e-18
4.661482e-03 6.120400e-03 1.147504e-06 1.741783e-06 2.485054e-10 4.121865e-10 2.926011e-14 9.754241e-14 4.389922e-18 2.308305e-17
3.223934e-03 3.340156e-03 1.660393e-06 2.789176e-06 1.840518e-10 2.208956e-09 1.088700e-14 2.680544e-13 6.770915e-19 2.623225e-17
8.041915e-03 1.105716e-02 4.502823e-06 6.108728e-06 1.304319e-09 2.933187e-09 1.346313e-13 1.091193e-12 1.352626e-17 1.670956e-16
9.310629e-03 9.897666e-03 5.922138e-06 1.005240e-05 2.046188e-09 6.425579e-09 6.161038e-13 2.237902e-12 1.062088e-16 7.394637e-16
1.726919e-02 2.141529e-02 1.057095e-05 4.146905e-05 1.784073e-09 3.130158e-09 4.853626e-14 1.283812e-13 1.518963e-18 5.265461e-18
7.827578e-04 7.896488e-04 1.284161e-07 1.558864e-07 2.069214e-11 3.077388e-11 2.256118e-15 6.075140e-15 1.897096e-19 1.199307e-18
4.991422e-03 6.346530e-03 1.208614e-06 4.573224e-06 5.771862e-10 1.877493e-09 6.164895e-14 7.707865e-13 3.318044e-18 3.164389e-16
4.673825e-03 4.716815e-03 3.290139e-06 5.562147e-06 1.213050e-09 6.374255e-09 2.625972e-13 4.097634e-12 5.219410e-17 2.634129e-15
1.355998e-02 1.703846e-02 1.402420e-05 2.566478e-05 1.004047e-08 2.785720e-08 4.655655e-12 2.684091e-11 1.129592e-15 1.183580e-14
1.755431e-03 1.803888e-03 7.446945e-07 8.135041e-07 2.442586e-10 3.668678e-10 5.075535e-14 1.654472e-13 5.227339e-18 7.461211e-17
7.381122e-03 7.772868e-03 9.494454e-06 1.510482e-05 2.417496e-09 2.935239e-08 1.030971e-12 1.009810e-11 6.306238e-17 9.141762e-16
1.873698e-03 1.911728e-03 5.281483e-07 9.136772e-07 7.669087e-11 4.366759e-10 3.312526e-15 5.280271e-14 7.502554e-20 1.330333e-18
7.975456e-03 1.282672e-02 2.824709e-06 6.185983e-06 4.692649e-10 1.240295e-09 6.666961e-14 2.096913e-13 4.145684e-18 3.545157e-17
2.419172e-03 2.591721e-03 6.190020e-07 1.424227e-06 1.221810e-10 3.069588e-10 1.261470e-14 6.615778e-14 1.915783e-18 1.425876e-17
2.301859e-02 2.432236e-02 1.910177e-05 4.996663e-05 7.609484e-09 2.861138e-08 1.256783e-12 6.669639e-12 4.550088e-17 8.279586e-16
8.719480e-03 1.198704e-02 7.593598e-06 1.614259e-05 2.198718e-09 4.486360e-09 4.777816e-13 1.246852e-12 3.658711e-17 3.465259e-16
1.048288e-02 1.386108e-02 1.078663e-05 1.858977e-05 2.903657e-09 1.137298e-08 4.275568e-13 4.523594e-12 3.287412e-17 5.473947e-16
6.924161e-03 7.996808e-03 6.034077e-06 1.598775e-05 1.949699e-09 1.151072e-08 1.164539e-13 2.153225e-12 6.505219e-18 1.045237e-16
7.522425e-03 1.139976e-02 7.611145e-06 2.564735e-05 3.782462e-09 9.484857e-09 1.135679e-12 3.507672e-12 1.490080e-16 1.297201e-15
5.703881e-03 5.719003e-03 3.161566e-06 5.531736e-06 1.063359e-09 2.537044e-09 1.333490e-13 1.163576e-12 1.094830e-17 4.168260e-16
6.601470e-03 9.620709e-03 3.356811e-06 6.719759e-06 1.126699e-09 3.413640e-09 2.143290e-13 1.527292e-12 2.239298e-17 3.529348e-16
5.008016e-03 5.967234e-03 5.334343e-06 8.902129e-06 1.679707e-09 5.766395e-09 4.308967e-13 1.780013e-12 3.754671e-17 5.494673e-16
1.495132e-02 1.522087e-02 1.783956e-05 3.403664e-05 5.733547e-09 3.234329e-08 5.525298e-13 4.053098e-12 2.021702e-17 2.322686e-16
4.284849e-03 4.324746e-03 1.707712e-06 3.643984e-06 5.704540e-10 1.324741e-09 8.830071e-14 4.815991e-13 6.369245e-18 1.750815e-16
6.307727e-03 6.515266e-03 8.371176e-06 1.061240e-05 5.032606e-09 1.728583e-08 1.160387e-12 5.153364e-12 1.634644e-16 1.236224e-15
7.706809e-04 7.760583e-04 7.323106e-08 1.505667e-07 3.307981e-12 1.282187e-11 1.579220e-16 8.978588e-16 7.866966e-21 6.287307e-20
8.752785e-03 9.088627e-03 1.125692e-05 2.065164e-05 4.791129e-09 1.831455e-08 1.171895e-12 7.949571e-12 2.507603e-16 2.155435e-15
1.056228e-02 1.111289e-02 1.405142e-05 3.087600e-05 1.187672e-08 4.056613e-08 9.168616e-12 5.062674e-11 9.500394e-16 1.189307e-14
6.338253e-03 6.493576e-03 4.247305e-06 1.054185e-05 1.703794e-09 7.337811e-09 2.752942e-13 2.513826e-12 3.315449e-17 4.785761e-16
2.438686e-02 2.626217e-02 3.657403e-05 8.477812e-05 2.075904e-08 7.452895e-08 5.499576e-12 6.146812e-11 8.837780e-16 9.265131e-15
5.990384e-03 7.169720e-03 1.254718e-06 1.594401e-06 1.098543e-10 3.545581e-10 3.996544e-15 3.680238e-14 1.243283e-19 1.268586e-18
1.920948e-03 1.926247e-03 8.043205e-07 9.276086e-07 1.536091e-10 4.467012e-10 1.920055e-14 2.151144e-13 2.391454e-18 3.687824e-17
1.169283e-02 1.248063e-02 2.059667e-05 3.894458e-05 4.361633e-09 9.664680e-09 3.116352e-13 1.593912e-12 7.715943e-18 8.741683e-17
7.438738e-03 8.606044e-03 5.082796e-06 7.770879e-06 1.140390e-09 4.296546e-09 1.043346e-13 1.439708e-12 1.423516e-17 2.347105e-16
1.123528e-02 1.641774e-02 1.019904e-05 1.540669e-05 4.879874e-09 1.249706e-08 6.797304e-13 9.271011e-12 5.505001e-17 7.851059e-16
4.930165e-03 5.109581e-03 2.871488e-06 6.060065e-06 6.645889e-10 2.935009e-09 1.824283e-13 9.415010e-13 2.579809e-17 2.455817e-16
5.705658e-03 5.775165e-03 5.744109e-06 8.338272e-06 2.499143e-09 8.967404e-09 1.361231e-12 6.508406e-12 1.808177e-16 4.723702e-15
9.587522e-03 1.012275e-02 9.494901e-06 1.864348e-05 5.706461e-09 1.695604e-08 6.397575e-13 3.716775e-12 6.192161e-17 4.369648e-16
5.337929e-03 7.517493e-03 1.993462e-06 4.257875e-06 5.856120e-10 1.672992e-09 9.909790e-14 6.573471e-13 4.408223e-18 7.991520e-17
2.329750e-03 2.363607e-03 1.053495e-06 1.396664e-06 1.958044e-10 8.252923e-10 4.612238e-14 2.783153e-13 4.929206e-18 8.810820e-17
5.113680e-03 5.794525e-03 5.591616e-06 8.394270e-06 4.444087e-09 1.216030e-08 1.242863e-12 1.349252e-11 3.197012e-16 5.429215e-15
6.493919e-03 6.657062e-03 2.856751e-06 1.021020e-05 1.337917e-09 4.517532e-09 1.573111e-13 5.549073e-13 1.231085e-17 6.816156e-17
9.413825e-03 9.991449e-03 1.573196e-05 2.495851e-05 1.340062e-08 5.130679e-08 5.536543e-12 4.117696e-11 1.081286e-15 1.637999e-14
5.888026e-03 9.523186e-03 1.961769e-06 4.713453e-06 6.982839e-10 1.955502e-09 1.351782e-13 5.132379e-13 1.266337e-17 1.113559e-16
4.518082e-03 4.727010e-03 2.371379e-06 5.586218e-06 4.489181e-10 1.534006e-09 6.611895e-14 2.857308e-13 8.522690e-18 5.322151e-17
5.392925e-03 5.534354e-03 3.180947e-06 7.657387e-06 9.967417e-10 3.982735e-09 7.170861e-14 5.132037e-13 2.919031e-18 3.333262e-17
1.256256e-02 1.372630e-02 4.975563e-06 1.356001e-05 1.078518e-09 3.282572e-09 2.265626e-13 7.946364e-13 3.150428e-17 1.923635e-16
1.421781e-02 1.614196e-02 1.375799e-05 1.848538e-05 9.450922e-09 1.664200e-08 4.763767e-12 1.498244e-11 1.284924e-15 1.348837e-14
9.244182e-03 9.300456e-03 1.804469e-05 2.162556e-05 1.142010e-08 4.144419e-08 2.792504e-12 1.294873e-11 4.823443e-16 4.045674e-15
5.752561e-03 5.887760e-03 6.343355e-06 8.666580e-06 4.039232e-09 1.275680e-08 9.163383e-13 5.043626e-12 7.974967e-17 1.193083e-15
3.006704e-03 4.635072e-03 5.674404e-07 9.103936e-07 7.360432e-11 1.495822e-10 7.698628e-15 2.457711e-14 5.353183e-19 3.964186e-18
5.613459e-03 6.656140e-03 4.994621e-06 1.107629e-05 1.509498e-09 5.508784e-09 2.299989e-13 1.659948e-12 9.328071e-18 4.003273e-16
5.501498e-03 5.862346e-03 2.583432e-06 8.591924e-06 5.848697e-10 2.493686e-09 4.744227e-14 2.402990e-13 1.934427e-18 2.315592e-17
1.296285e-02 1.672932e-02 8.349736e-06 2.473802e-05 2.137731e-09 7.967332e-09 2.526156e-13 1.282197e-12 1.101314e-17 2.063462e-16
1.440285e-02 2.069728e-02 6.602395e-06 2.061599e-05 5.518891e-10 2.319381e-09 3.843297e-14 2.280565e-13 2.720862e-18 2.242398e-17
7.998413e-03 1.227722e-02 6.221874e-06 1.185557e-05 4.357550e-09 8.304425e-09 1.632566e-12 5.816968e-12 5.897210e-16 4.074589e-15
4.127358e-03 4.214109e-03 2.987276e-06 4.439719e-06 8.892591e-10 4.677386e-09 1.394196e-13 1.009637e-12 1.509383e-17 1.520759e-16
1.807996e-02 2.166934e-02 1.271776e-05 3.216427e-05 1.562199e-08 3.964430e-08 4.877604e-12 2.767860e-11 8.487024e-16 1.092471e-14
3.135893e-03 5.219934e-03 1.655221e-06 3.677564e-06 1.761160e-10 3.880504e-10 1.490116e-14 4.094642e-14 6.459098e-19 4.320597e-18
2.377429e-03 2.862178e-03 5.145147e-07 1.019765e-06 4.005872e-11 1.810485e-10 1.451902e-15 1.743947e-14 2.103141e-20 8.042665e-19
1.623719e-02 1.673474e-02 2.018086e-05 4.470926e-05 9.343563e-09 2.376354e-08 4.954319e-12 1.263063e-11 7.292603e-16 6.713338e-15
4.940354e-04 5.026651e-04 3.141921e-08 6.316806e-08 1.677396e-12 6.919543e-12 8.024429e-17 3.927955e-16 2.721033e-21 2.229747e-20
2.635326e-03 2.925683e-03 1.117032e-06 2.139914e-06 1.366644e-10 8.956523e-10 9.007884e-15 1.364197e-13 4.271485e-19 1.102885e-17
2.557470e-03 2.620219e-03 1.049308e-06 1.716393e-06 3.989953e-10 1.124333e-09 5.028088e-14 5.836250e-13 1.526106e-18 4.967928e-17
3.201841e-03 3.319773e-03 2.113857e-06 2.755239e-06 5.253127e-10 2.060975e-09 5.369032e-14 4.303705e-13 3.024238e-18 7.819868e-17
3.681018e-03 4.002393e-03 2.470099e-06 4.004819e-06 1.308426e-09 4.007230e-09 2.917468e-13 1.119190e-12 4.001532e-17 3.012397e-16
1.234687e-03 1.241233e-03 2.321643e-07 3.851652e-07 3.437165e-11 1.195200e-10 2.706450e-15 1.883884e-14 1.921170e-19 2.941012e-18
9.274744e-03 9.545278e-03 9.718776e-06 2.277912e-05 2.451489e-09 1.815403e-08 6.170119e-13 5.383222e-12 1.189900e-16 1.268640e-15
1.706468e-02 2.022630e-02 2.185670e-05 5.639566e-05 2.014678e-08 6.778094e-08 3.217938e-12 1.124148e-11 1.113257e-16 1.801732e-15
8.679806e-03 1.299397e-02 5.354619e-06 7.674632e-06 1.910528e-09 4.190246e-09 5.401212e-13 2.287817e-12 4.973534e-17 1.249117e-15
1.824767e-02 2.487751e-02 2.275270e-05 3.258782e-05 9.694682e-09 4.043213e-08 2.585924e-12 2.531606e-11 3.206073e-16 5.515362e-15
1.215894e-02 1.395207e-02 1.059012e-05 1.806151e-05 3.975106e-09 1.606936e-08 4.739972e-13 7.016807e-12 1.933912e-17 2.732645e-16
2.157724e-02 2.313333e-02 1.949390e-05 1.166707e-04 6.132418e-09 1.931451e-08 2.240081e-13 8.186937e-13 4.810425e-18 3.043391e-17
5.229310e-03 5.316765e-03 1.492603e-06 4.408715e-06 1.453669e-10 9.502969e-10 2.136643e-14 1.482537e-13 1.324566e-18 2.312874e-17
2.737307e-03 3.262808e-03 4.939536e-07 1.712101e-06 3.744619e-11 1.490040e-10 2.539550e-15 1.117659e-14 1.398949e-19 8.383416e-19
1.364765e-02 1.411455e-02 2.986513e-05 4.981010e-05 3.459003e-08 1.757706e-07 8.362646e-12 6.347593e-11 1.226985e-15 1.821002e-14
4.089903e-03 4.641089e-03 1.164655e-06 1.908514e-06 1.421918e-10 4.786610e-10 1.070754e-14 7.449526e-14 5.346288e-19 8.260680e-18
8.235563e-03 8.918979e-03 8.432598e-06 1.988784e-05 2.932686e-09 2.103991e-08 3.363475e-13 4.269943e-12 2.065343e-17 2.953442e-16
1.837687e-03 2.012153e-03 8.331829e-07 1.012192e-06 1.671914e-10 5.091715e-10 1.859439e-14 2.561330e-13 6.925949e-19 4.456074e-17
6.730351e-03 6.790120e-03 4.293801e-06 1.152670e-05 1.050497e-09 5.079331e-09 2.536163e-13 1.500989e-12 1.237891e-17 3.280316e-16
2.723199e-03 3.041615e-03 1.340115e-06 2.312867e-06 2.743529e-10 1.470967e-09 4.318830e-14 2.715308e-13 4.061209e-18 5.012277e-17
7.756847e-03 8.049666e-03 6.909074e-06 1.456943e-05 3.924976e-09 1.154877e-08 8.552605e-13 8.558544e-12 6.836375e-17 1.347579e-15
4.702274e-03 4.812994e-03 1.838126e-06 3.315727e-06 4.239185e-10 1.139276e-09 2.197418e-14 3.914524e-13 6.946714e-19 4.372377e-17
4.651213e-03 4.822110e-03 3.648181e-06 5.813253e-06 1.344918e-09 6.188227e-09 2.119962e-13 3.507861e-12 7.611026e-18 5.206528e-16
1.431048e-02 1.516328e-02 4.562212e-05 5.748784e-05 7.873687e-08 2.179385e-07 2.978920e-11 2.077597e-10 3.142141e-15 2.901397e-14
9.517399e-03 1.446451e-02 4.320259e-06 8.166739e-06 1.252835e-09 3.721152e-09 1.640549e-13 9.499786e-13 3.120275e-17 2.425215e-16
2.458530e-02 2.809577e-02 3.400174e-05 1.257750e-04 1.948115e-08 3.733547e-08 2.272218e-12 1.108279e-11 2.382899e-16 3.289852e-15
4.306966e-03 4.635209e-03 3.516675e-06 5.371347e-06 3.088651e-09 6.224362e-09 5.426497e-13 3.609452e-12 6.898218e-17 7.826512e-16
6.108502e-03 6.284864e-03 4.388205e-06 9.875073e-06 1.601501e-09 7.269501e-09 4.213632e-13 2.480071e-12 1.439258e-16 8.461038e-16
5.534528e-03 1.102408e-02 2.622264e-06 5.521127e-06 3.715599e-10 7.828087e-10 4.675811e-14 1.109899e-13 4.952552e-18 1.573662e-17
1.766547e-03 2.471186e-03 3.629308e-07 1.526694e-06 2.284114e-11 1.017154e-10 1.010123e-15 6.362403e-15 3.312369e-20 3.979747e-19
2.076156e-03 3.269221e-03 1.011216e-06 2.671966e-06 3.188273e-10 8.274986e-10 1.566103e-14 5.085500e-14 9.431751e-19 3.125360e-18
4.362464e-03 6.048163e-03 7.969654e-07 1.095277e-06 7.450365e-11 1.983443e-10 4.593385e-15 2.934623e-14 1.666578e-19 2.616318e-18
7.319065e-03 9.631252e-03 4.328808e-06 7.573951e-06 1.652212e-09 4.119801e-09 3.185446e-13 2.240939e-12 3.765915e-17 7.252176e-16
5.835319e-03 5.911234e-03 4.388696e-06 8.735824e-06 2.313164e-09 1.290999e-08 3.760973e-13 5.311503e-12 4.250252e-17 1.295171e-15
1.361661e-02 1.841070e-02 1.263748e-05 2.325627e-05 1.007966e-08 2.384517e-08 4.531362e-12 2.444899e-11 7.033292e-16 2.506809e-14
1.271346e-03 1.496281e-03 3.882323e-07 5.597152e-07 1.092317e-10 2.093730e-10 1.137383e-14 7.832027e-14 9.529011e-19 1.699630e-17
9.928150e-03 1.114784e-02 6.782622e-06 2.099338e-05 3.003422e-09 1.281853e-08 2.351749e-13 2.442931e-12 9.830093e-18 2.723503e-16
2.841492e-03 2.879972e-03 1.992243e-06 2.073568e-06 7.880175e-10 1.492957e-09 3.946427e-13 1.074921e-12 4.878140e-17 7.739372e-16
1.353775e-02 1.360982e-02 1.198935e-05 2.792525e-05 5.030598e-09 1.615634e-08 1.964922e-12 7.335690e-12 8.481394e-16 3.330726e-15
8.649626e-03 9.713547e-03 1.091842e-05 2.358936e-05 2.236566e-09 8.642698e-09 2.985854e-13 2.507130e-12 2.942818e-17 4.785121e-16
4.051800e-03 4.165455e-03 2.783503e-06 4.337791e-06 9.111887e-10 3.088000e-09 2.348240e-13 1.183716e-12 2.114406e-17 3.272661e-16
3.470034e-03 3.815822e-03 1.327146e-06 3.640150e-06 4.573735e-10 1.363990e-09 6.747780e-14 5.021486e-13 5.969245e-18 1.848644e-16
6.524954e-03 7.974939e-03 2.936993e-06 6.772902e-06 5.493008e-10 2.405400e-09 3.318297e-14 5.353698e-13 2.681081e-18 1.191572e-16
5.157104e-03 5.343491e-03 4.304233e-06 7.138325e-06 3.463871e-09 9.535961e-09 1.008959e-12 8.668333e-12 5.223189e-17 1.740583e-15
4.894647e-03 5.063401e-03 3.022764e-06 6.409589e-06 1.746382e-09 4.187418e-09 5.783370e-13 2.308106e-12 1.531732e-16 1.272228e-15
5.779342e-03 6.105785e-03 4.840890e-06 9.320325e-06 9.739097e-10 4.757038e-09 4.821835e-14 3.689357e-13 4.516712e-19 1.032795e-17
3.518601e-03 3.553792e-03 2.997082e-06 3.157379e-06 1.145016e-09 2.805176e-09 5.226848e-13 2.492260e-12 1.799978e-17 9.595692e-16
3.842038e-03 4.280756e-03 1.645752e-06 4.506656e-06 4.649827e-10 1.850315e-09 9.619800e-14 7.596909e-13 5.179000e-18 1.351703e-16
2.218500e-03 2.230566e-03 1.105095e-06 1.243859e-06 3.071965e-10 6.936284e-10 6.125807e-14 3.867965e-13 8.406885e-18 8.998147e-17
4.339524e-03 4.379492e-03 1.160128e-06 3.322125e-06 3.823073e-10 1.145227e-09 4.045754e-14 3.947910e-13 1.659868e-18 6.142777e-17
3.248174e-03 4.141024e-03 7.236924e-07 1.254793e-06 1.029688e-10 2.483181e-10 9.237414e-15 4.914109e-14 5.791357e-19 9.724813e-18
6.405699e-03 6.456093e-03 6.385216e-06 1.042050e-05 3.903556e-09 1.334032e-08 5.540849e-13 5.418425e-12 2.105613e-17 4.411145e-16
9.982136e-03 1.265338e-02 9.317533e-06 1.361687e-05 3.373846e-09 1.032017e-08 4.291959e-13 4.176113e-12 1.633863e-17 2.857799e-16
1.294095e-02 1.338360e-02 2.029219e-05 4.478423e-05 1.279963e-08 7.405990e-08 5.071479e-12 3.941027e-11 1.043955e-15 1.744748e-14
3.552832e-03 4.225947e-03 2.858150e-06 4.464697e-06 9.315736e-10 4.716914e-09 9.817628e-14 1.156867e-12 6.847227e-18 1.165151e-16
7.279418e-03 1.023892e-02 2.244216e-06 3.681890e-06 2.350424e-10 1.017832e-09 1.375517e-14 1.617201e-13 4.975026e-19 9.447512e-18
3.972224e-03 4.314186e-03 3.571356e-06 4.653093e-06 3.043941e-09 5.018600e-09 5.841498e-13 4.675680e-12 5.851764e-17 1.015003e-15
1.709278e-03 1.796908e-03 5.582903e-07 8.072211e-07 1.309952e-10 3.626259e-10 1.124272e-14 1.629015e-13 1.416161e-18 2.936450e-17
5.986583e-03 6.082253e-03 7.945610e-06 9.248622e-06 4.102957e-09 1.406325e-08 1.291161e-12 8.627808e-12 3.506748e-17 1.341090e-15
2.026326e-03 2.102488e-03 8.895343e-07 1.105116e-06 3.288968e-10 5.808742e-10 5.229609e-14 3.053206e-13 6.319379e-18 6.743490e-17
3.780246e-03 3.825067e-03 2.107133e-06 3.657812e-06 7.703632e-10 2.340686e-09 8.348611e-14 6.707716e-13 8.156257e-18 8.823470e-17
5.792585e-03 5.983320e-03 1.722533e-06 7.266284e-06 9.564583e-11 8.791089e-10 5.538396e-15 5.229828e-14 1.943157e-19 3.111230e-18
2.106021e-03 2.206492e-03 9.510571e-07 1.217155e-06 9.801421e-11 6.140695e-10 5.151338e-15 4.442426e-14 3.159597e-19 2.742343e-18
3.031611e-03 3.078715e-03 1.804773e-06 2.369633e-06 4.422705e-10 1.823860e-09 7.910284e-14 9.832910e-13 3.319585e-18 1.009793e-16
8.100279e-03 8.789795e-03 1.545478e-05 1.931587e-05 2.372284e-08 4.244646e-08 8.634067e-12 9.327573e-11 4.046827e-15 3.986333e-14
2.329081e-03 2.442828e-03 9.994020e-07 1.491857e-06 3.110107e-10 9.110886e-10 9.293539e-14 5.564090e-13 1.135400e-17 1.362904e-16
4.413697e-03 5.099532e-03 2.954308e-06 6.501391e-06 2.409443e-10 1.926499e-09 1.146087e-14 2.018591e-13 2.129894e-19 1.282490e-17
7.175198e-03 7.635090e-03 5.038819e-06 9.838500e-06 1.151883e-09 4.153889e-09 1.512345e-13 9.854095e-13 1.255716e-17 1.464162e-16
5.669480e-03 6.014604e-03 3.598902e-06 7.184185e-06 1.662990e-09 3.821845e-09 5.439030e-13 2.033147e-12 1.265837e-16 1.081594e-15
1.467238e-02 1.603002e-02 8.755313e-06 1.772473e-05 1.927499e-09 5.182192e-09 1.692991e-13 1.057842e-12 1.224639e-17 8.633825e-17
2.718613e-03 3.435985e-03 5.773368e-07 1.490528e-06 1.150058e-10 3.270291e-10 1.961494e-14 7.175180e-14 2.080959e-18 1.574270e-17
9.484911e-03 1.236634e-02 2.686370e-06 5.673430e-06 9.957452e-10 2.602753e-09 6.408158e-14 4.717082e-13 1.877536e-18 1.508958e-17
3.368871e-02 3.781967e-02 1.910305e-05 3.389130e-05 4.140701e-09 1.493612e-08 1.254076e-12 6.582444e-12 8.031635e-17 1.033300e-15
4.178942e-03 4.183615e-03 3.684365e-06 4.375697e-06 8.342680e-10 4.576578e-09 8.330420e-14 7.860088e-13 5.434895e-18 1.065858e-16
3.744616e-03 4.003283e-03 1.260253e-06 2.742101e-06 2.069179e-10 7.807099e-10 2.932073e-14 1.136676e-13 2.220827e-18 1.654945e-17
7.736196e-03 7.817786e-03 1.025166e-05 1.527991e-05 6.601543e-09 2.357954e-08 1.509281e-12 2.423751e-11 2.090613e-16 5.489520e-15
8.098464e-03 8.289728e-03 1.177825e-05 1.718049e-05 8.398026e-09 2.818963e-08 3.623710e-12 3.090160e-11 8.566719e-16 2.104182e-14
7.488147e-03 9.315247e-03 2.604681e-06 4.978581e-06 1.010475e-09 2.131789e-09 1.382848e-13 9.128152e-13 1.124903e-17 1.409103e-16
9.022695e-03 9.498371e-03 1.462363e-05 2.255578e-05 5.074716e-09 2.395182e-08 7.966660e-13 6.058344e-12 8.497473e-17 1.532390e-15
3.261434e-03 3.369934e-03 1.923871e-06 2.839130e-06 1.052018e-09 2.391927e-09 1.126937e-13 2.015165e-12 7.921842e-18 2.719862e-16
8.575447e-03 1.096721e-02 2.959049e-06 6.572338e-06 4.330528e-10 1.055538e-09 5.476405e-14 1.662196e-13 5.546736e-18 2.617524e-17
1.087986e-02 1.318215e-02 4.011606e-06 9.575738e-06 4.770615e-10 2.367070e-09 3.509828e-14 2.880632e-13 5.965478e-19 3.625188e-18
1.350622e-02 1.457723e-02 1.803480e-05 3.977821e-05 5.197255e-09 2.427809e-08 7.828644e-13 7.142370e-12 2.812239e-17 1.036044e-15
9.931946e-03 1.058466e-02 9.773478e-06 1.757705e-05 4.111219e-09 1.544773e-08 1.483551e-12 1.357636e-11 3.504997e-16 4.973317e-15
1.786276e-03 1.831638e-03 5.858241e-07 8.387259e-07 2.345757e-10 3.840609e-10 3.830623e-14 1.758653e-13 8.458874e-18 8.053046e-17
5.721096e-03 7.046078e-03 2.013217e-06 4.613064e-06 3.301799e-10 1.030114e-09 1.762487e-14 1.636787e-13 6.411085e-19 2.600754e-17
7.284507e-03 9.419613e-03 9.454371e-06 1.894876e-05 2.847618e-09 5.753839e-09 4.112121e-13 1.747167e-12 8.508822e-17 5.305317e-16
6.317132e-03 7.494534e-03 2.206668e-06 3.886076e-06 3.278716e-10 1.449304e-09 3.687398e-14 4.167450e-13 1.424480e-18 3.420075e-17
1.888635e-03 1.934492e-03 8.349543e-07 9.355667e-07 1.183727e-10 4.524620e-10 9.384580e-15 6.791109e-14 3.810334e-19 4.736436e-18
4.756978e-03 6.484146e-03 4.235816e-06 1.051126e-05 1.183546e-09 3.678282e-09 1.920868e-13 9.356926e-13 1.296893e-17 1.942877e-16
8.049577e-03 8.652107e-03 2.232152e-06 9.838962e-06 1.158133e-09 4.084660e-09 1.269896e-13 4.916972e-13 1.397922e-17 5.918881e-17
4.137631e-03 4.394841e-03 1.247620e-06 2.050314e-06 2.029562e-10 5.364029e-10 2.864346e-14 1.403336e-13 3.511552e-18 2.183724e-17
2.377305e-03 2.440820e-03 9.912745e-07 1.489406e-06 2.476758e-10 9.088442e-10 3.742461e-14 2.770410e-13 3.178106e-18 5.127913e-17
8.822205e-03 9.786003e-03 2.918278e-06 3.258799e-06 8.562004e-10 1.085174e-09 2.564782e-13 3.613607e-13 2.509575e-17 1.203324e-16
5.436205e-03 5.674333e-03 4.297457e-06 8.049642e-06 1.893917e-09 9.360853e-09 5.465274e-13 3.479759e-12 5.019367e-17 1.061450e-15
5.054098e-03 5.213528e-03 1.159285e-06 3.290471e-06 1.039994e-10 4.606717e-10 3.833532e-15 5.292031e-14 1.538998e-19 6.079294e-18
7.254276e-03 7.762688e-03 5.443852e-06 1.270080e-05 1.148303e-09 9.313637e-09 4.111046e-14 7.621613e-13 1.065226e-18 2.448149e-17
2.402729e-03 2.659459e-03 1.235976e-06 1.768187e-06 2.824536e-10 1.175607e-09 4.401248e-14 2.617599e-13 5.617787e-18 4.718957e-17
5.806285e-03 6.026640e-03 1.712263e-06 4.331287e-06 5.285930e-10 1.725512e-09 7.907966e-14 5.014273e-13 9.771165e-18 6.134019e-17
9.633118e-03 9.690812e-03 1.030608e-05 2.347906e-05 4.255669e-09 1.268180e-08 1.292296e-12 5.232014e-12 2.500615e-16 2.158523e-15
4.773827e-03 5.952842e-03 3.410821e-06 8.859239e-06 1.852033e-09 6.165880e-09 4.441652e-13 3.903752e-12 4.792089e-17 1.181560e-15
3.096796e-03 3.266615e-03 1.254163e-06 2.667708e-06 3.561201e-10 1.728170e-09 1.296449e-14 1.439294e-13 2.517421e-19 3.611005e-18
1.823052e-02 2.122509e-02 5.240704e-06 9.728827e-06 1.000950e-09 1.964328e-09 1.408031e-13 3.966134e-13 1.358771e-17 8.007941e-17
1.027269e-02 1.298582e-02 4.836644e-06 6.350195e-06 1.548413e-09 3.105174e-09 2.427418e-13 1.518396e-12 2.299748e-17 5.705032e-16
2.359556e-03 3.463699e-03 1.078733e-06 2.999321e-06 2.023531e-10 5.391771e-10 2.350111e-14 6.670150e-14 1.974323e-18 8.251630e-18
5.471489e-03 7.190704e-03 1.340648e-06 2.142160e-06 2.572047e-10 5.688600e-10 9.073178e-15 1.041507e-13 1.821584e-19 3.795557e-18
7.176251e-03 8.239432e-03 3.973311e-06 6.606760e-06 1.300561e-09 3.331652e-09 2.970952e-13 1.680082e-12 2.684855e-17 6.261533e-16
1.517407e-02 1.838245e-02 6.750992e-06 1.792755e-05 1.496937e-09 5.356453e-09 2.706932e-13 1.600418e-12 3.361979e-17 4.781782e-16
1.665925e-03 1.778041e-03 4.991003e-07 7.903586e-07 1.506460e-10 3.513228e-10 2.352339e-14 1.561667e-13 4.072021e-18 6.941775e-17
1.865899e-02 2.054605e-02 1.385229e-05 1.827936e-05 3.901598e-09 1.626101e-08 4.853565e-13 5.339858e-12 4.297522e-17 9.985618e-16
1.764255e-03 1.767351e-03 7.198107e-07 7.808833e-07 1.712320e-10 3.450239e-10 2.248647e-14 1.524447e-13 2.241099e-18 3.588053e-17
3.773824e-03 3.828571e-03 1.708844e-06 3.664515e-06 3.961993e-10 1.752701e-09 1.239384e-14 1.979982e-13 2.393250e-19 2.420847e-18
8.589322e-03 8.714809e-03 1.170116e-05 1.898769e-05 1.014014e-08 2.202863e-08 2.639075e-12 2.206568e-11 1.415359e-15 1.861789e-14
5.371558e-03 5.501694e-03 6.262169e-06 7.567273e-06 4.156879e-09 1.040828e-08 8.601515e-13 1.126295e-11 1.372869e-16 1.921579e-15
3.361926e-03 3.439568e-03 2.200945e-06 2.957675e-06 1.126061e-09 2.543289e-09 2.035044e-13 1.886998e-12 3.237678e-17 5.866649e-16
1.175569e-03 1.552764e-03 3.296269e-07 6.027695e-07 8.660985e-11 2.339898e-10 6.833990e-15 9.083277e-14 3.880188e-19 1.105400e-17
2.614571e-03 2.628461e-03 1.165841e-06 1.727208e-06 2.034460e-10 1.051277e-09 1.024687e-14 1.212970e-13 3.783477e-19 9.778417e-18
1.331761e-02 1.360196e-02 1.926305e-05 3.929199e-05 1.490555e-08 4.472812e-08 8.136527e-12 3.031942e-11 2.012598e-15 2.055233e-14
7.505338e-03 8.224435e-03 3.309042e-06 8.377723e-06 1.201416e-09 4.838886e-09 1.217087e-13 1.430772e-12 3.220879e-18 6.854311e-17
5.839052e-03 6.926597e-03 2.598171e-06 4.678388e-06 1.655638e-10 4.532501e-10 6.618031e-15 2.147474e-14 1.855437e-19 1.017461e-18
3.079842e-03 3.126689e-03 2.135849e-06 2.444058e-06 1.303709e-09 1.910458e-09 4.470210e-13 1.493355e-12 9.123861e-17 1.167317e-15
4.214477e-03 4.569388e-03 2.840960e-06 5.219881e-06 7.091841e-10 4.133229e-09 1.060540e-13 1.123652e-12 5.402814e-18 2.834979e-16
1.620123e-02 1.658698e-02 2.306066e-05 3.711603e-05 8.537903e-09 4.975324e-08 6.353455e-12 2.909218e-11 3.551557e-16 2.473319e-15
1.138675e-02 1.764768e-02 2.365574e-05 4.176258e-05 3.866302e-09 1.628158e-08 2.962852e-13 2.165580e-12 1.498208e-17 2.067701e-16
4.168792e-03 4.271941e-03 2.208115e-06 4.340442e-06 6.051403e-10 1.744298e-09 1.048199e-13 6.408942e-13 9.948489e-18 1.493724e-16
3.507167e-03 3.614406e-03 2.551516e-06 3.266004e-06 7.265628e-10 2.951176e-09 2.143472e-13 2.121620e-12 2.084330e-17 6.876894e-16
3.521118e-03 3.544853e-03 1.714058e-06 3.141516e-06 4.451562e-10 1.804211e-09 7.903414e-14 3.590708e-13 1.104574e-17 7.146159e-17
6.905729e-03 8.618888e-03 3.750625e-06 5.817911e-06 1.202203e-09 2.726315e-09 3.694789e-13 1.277571e-12 7.948861e-17 5.986790e-16
6.985783e-03 1.061288e-02 3.742666e-06 6.887703e-06 9.005674e-10 2.600154e-09 1.403981e-13 5.823599e-13 9.475876e-18 1.304319e-16
1.107974e-02 1.140086e-02 5.193133e-06 1.835475e-05 4.461671e-09 1.651950e-08 4.942259e-13 3.741672e-12 3.992187e-17 7.869561e-16
2.030511e-03 2.131192e-03 8.238868e-07 1.135498e-06 1.868583e-10 6.049918e-10 3.138320e-14 2.648381e-13 4.638943e-18 8.287118e-17
1.199808e-02 1.662063e-02 3.043759e-05 5.270511e-05 9.970566e-09 2.651027e-08 1.522991e-12 6.882392e-12 1.175630e-16 1.786754e-15
3.021173e-03 3.933919e-03 2.191439e-06 3.868960e-06 3.766285e-10 2.121872e-09 2.968732e-14 2.011569e-13 7.415943e-19 9.231385e-18
5.178717e-03 5.749660e-03 1.875583e-06 5.667689e-06 1.647441e-10 7.988338e-10 6.689772e-15 5.026466e-14 2.350261e-19 3.159421e-18
2.844540e-03 2.990516e-03 9.142374e-07 2.144068e-06 2.382538e-10 5.812975e-10 3.012010e-14 1.576008e-13 4.145160e-18 4.272857e-17
2.094398e-02 2.354313e-02 1.422522e-05 2.509586e-05 2.587230e-09 8.001771e-09 3.513789e-13 1.213383e-12 1.786943e-17 1.839966e-16
7.215516e-03 9.021985e-03 1.163744e-05 2.034988e-05 1.292164e-08 4.590001e-08 4.856521e-12 3.048280e-11 1.073927e-15 1.207040e-14
1.641043e-02 2.224861e-02 8.008193e-06 2.213202e-05 5.627244e-09 1.954071e-08 1.173957e-12 4.526017e-12 1.581273e-16 1.048316e-15
6.705400e-03 6.773595e-03 3.462290e-06 9.358833e-06 5.494838e-10 2.209404e-09 1.940213e-14 1.892258e-13 4.270424e-19 4.844446e-18
5.910558e-03 6.856615e-03 4.586112e-06 1.132902e-05 5.270296e-10 3.455160e-09 5.922002e-14 3.998914e-13 2.809078e-18 4.628240e-17
3.168255e-03 3.196492e-03 1.329640e-06 2.554404e-06 3.797675e-10 1.441844e-09 9.399536e-14 5.432703e-13 1.346265e-17 1.848799e-16
8.643505e-03 1.133913e-02 1.645332e-05 3.214602e-05 7.355165e-09 3.349863e-08 2.036465e-12 1.730322e-11 1.725343e-16 2.477759e-15
5.006660e-03 5.989780e-03 2.370083e-06 5.241348e-06 7.265131e-10 2.328765e-09 7.938623e-14 9.289728e-13 9.447979e-18 2.397131e-16
1.998110e-02 2.815453e-02 9.903084e-06 2.157499e-05 1.995431e-09 6.950728e-09 1.743005e-13 1.313434e-12 1.310654e-17 1.109911e-16
8.586638e-03 9.583508e-03 7.156456e-06 1.638932e-05 2.692603e-09 1.385831e-08 1.062830e-12 1.062011e-11 7.244394e-17 1.680315e-15
1.117227e-03 1.315890e-03 3.097214e-07 4.328917e-07 6.671506e-11 1.424095e-10 9.785779e-15 4.684881e-14 7.796982e-19 1.541197e-17
8.007772e-03 8.695039e-03 3.031525e-06 8.207302e-06 1.827670e-10 1.056555e-09 8.712334e-15 7.576154e-14 2.392786e-19 3.209820e-18
4.693142e-03 5.216497e-03 3.147114e-06 6.803053e-06 5.206575e-10 2.814130e-09 5.940867e-14 6.555778e-13 4.934026e-18 1.399245e-16
5.011755e-03 5.184590e-03 3.411236e-06 6.720083e-06 6.962315e-10 3.846309e-09 6.812753e-14 7.560254e-13 2.272074e-18 1.028706e-16
5.493231e-03 6.773051e-03 1.656909e-06 2.487972e-06 2.776443e-10 7.204481e-10 2.379906e-14 1.846554e-13 1.426757e-18 3.052511e-17
3.860000e-03 3.871280e-03 1.399352e-06 2.670849e-06 4.322561e-10 8.152439e-10 9.329582e-14 2.488432e-13 1.085652e-17 7.595634e-17
1.817594e-03 1.848877e-03 4.664583e-07 8.545883e-07 1.034712e-10 3.950075e-10 2.103857e-14 1.686903e-13 1.618889e-18 3.620796e-17
7.516472e-03 1.189686e-02 4.200065e-06 6.357411e-06 1.552105e-09 3.120163e-09 6.595009e-13 1.531350e-12 1.389484e-16 7.515734e-16
1.149324e-02 1.163583e-02 2.233032e-05 3.385041e-05 1.809574e-08 8.296646e-08 7.871612e-12 5.225337e-11 1.458205e-15 1.660400e-14
3.310823e-03 3.367139e-03 2.574349e-06 2.834422e-06 5.703410e-10 2.385980e-09 4.015288e-14 2.757433e-13 2.757200e-18 2.827934e-17
9.989194e-03 1.472825e-02 7.082849e-06 1.243980e-05 2.281837e-09 5.658240e-09 2.624640e-13 1.715596e-12 1.231598e-17 5.201739e-16
3.225677e-03 3.300695e-03 1.351533e-06 2.723661e-06 2.585987e-10 9.075889e-10 4.790419e-14 2.545902e-13 2.518542e-18 4.629562e-17
3.277460e-03 4.077735e-03 1.393033e-06 4.157016e-06 1.151412e-10 1.005898e-09 1.286659e-14 1.188452e-13 4.190405e-19 4.867756e-18
5.551346e-03 5.613400e-03 4.291746e-06 7.877688e-06 2.488447e-09 9.197564e-09 1.089228e-12 6.739733e-12 3.508472e-16 4.938700e-15
2.428518e-03 2.742653e-03 9.700796e-07 1.880544e-06 2.644999e-10 1.289422e-09 2.357373e-14 3.942781e-13 1.299200e-18 2.310167e-17
3.723733e-03 3.779103e-03 2.571235e-06 3.570431e-06 8.835746e-10 3.373268e-09 2.740724e-13 2.571207e-12 2.092428e-17 1.441599e-15
4.901632e-03 4.924111e-03 3.416044e-06 6.061791e-06 1.137385e-09 4.883227e-09 2.045467e-13 1.411413e-12 3.200677e-17 4.079449e-16
1.412463e-02 1.728554e-02 6.761476e-06 1.345644e-05 1.574812e-09 3.364733e-09 2.422055e-13 8.413389e-13 3.316766e-17 2.103737e-16
1.288826e-02 1.357573e-02 1.884254e-05 3.428579e-05 1.064416e-08 4.400966e-08 2.600840e-12 1.931646e-11 3.125109e-16 6.856214e-15
7.939143e-03 8.159222e-03 1.055842e-05 1.664378e-05 6.410241e-09 2.877924e-08 9.369616e-13 5.368066e-12 7.740538e-17 7.149954e-16
2.346881e-03 2.451654e-03 1.214469e-06 1.502656e-06 2.150775e-10 9.209997e-10 1.880064e-14 1.576157e-13 1.064169e-18 1.353929e-17
7.184574e-03 7.484261e-03 8.902953e-06 1.400393e-05 3.492034e-09 2.620264e-08 5.652523e-13 5.201657e-12 2.819524e-17 2.944081e-16
3.820091e-03 4.081250e-03 1.516377e-06 3.362542e-06 3.840948e-10 1.169191e-09 6.914668e-14 4.065399e-13 5.830439e-18 1.413582e-16
3.202509e-03 5.620075e-03 1.603167e-06 3.318919e-06 1.383016e-10 3.415509e-10 4.882963e-15 3.503371e-14 8.654053e-20 1.026624e-18
3.034122e-02 3.796667e-02 4.703650e-05 9.722629e-05 4.389928e-08 1.341506e-07 7.662847e-12 8.414634e-11 5.016766e-16 7.811208e-15
4.058123e-03 5.939463e-03 7.986811e-07 1.150276e-06 9.343950e-11 2.148776e-10 1.048294e-14 4.014026e-14 7.204864e-19 7.498409e-18
4.108733e-03 4.162372e-03 3.847874e-06 4.331374e-06 1.695151e-09 4.507217e-09 1.630958e-13 2.690407e-12 9.829474e-18 2.461103e-16
1.039620e-02 1.076501e-02 1.289730e-05 2.099795e-05 7.916814e-09 2.042355e-08 2.885519e-12 1.766390e-11 4.230792e-16 6.068399e-15
1.461109e-02 1.750917e-02 7.671233e-06 1.445013e-05 1.501156e-09 3.724362e-09 1.104496e-13 9.118969e-13 6.364613e-18 1.244997e-16
4.713128e-03 5.016663e-03 4.271673e-06 6.291807e-06 1.616155e-09 7.891019e-09 5.453841e-13 2.848909e-12 7.865097e-17 9.995655e-16
9.404120e-03 1.011243e-02 1.411943e-05 2.556662e-05 9.820118e-09 3.171641e-08 3.549806e-12 1.894714e-11 7.040823e-16 8.858859e-15
9.395968e-03 1.161628e-02 8.771702e-06 2.345452e-05 5.014157e-09 2.000204e-08 1.456971e-12 9.965969e-12 4.648823e-16 4.965520e-15
4.154827e-03 4.196018e-03 4.115956e-06 4.401680e-06 1.306103e-09 4.617402e-09 5.763439e-14 1.033796e-12 1.573018e-18 5.267925e-17
2.008523e-03 2.014491e-03 9.735044e-07 1.014545e-06 3.696393e-10 5.109485e-10 7.959225e-14 2.573255e-13 8.532895e-18 1.295951e-16
1.197629e-02 1.679479e-02 8.622207e-06 1.158680e-05 4.805204e-09 7.984758e-09 3.274114e-13 5.502500e-12 2.870360e-17 6.490671e-16
3.139980e-03 3.145611e-03 1.211277e-06 2.473730e-06 3.817933e-10 1.664172e-09 5.993830e-14 6.607970e-13 7.935308e-18 1.878540e-16
4.899404e-03 5.547650e-03 2.955378e-06 7.694223e-06 7.228527e-10 4.366286e-09 9.267193e-14 1.219498e-12 8.107864e-18 2.245982e-16
1.002451e-02 1.988157e-02 2.279639e-05 3.495338e-05 6.497124e-09 1.535682e-08 1.049522e-12 6.747040e-12 7.754810e-17 1.251542e-15
1.751022e-02 2.183036e-02 1.505829e-05 2.117168e-05 6.505649e-09 2.053041e-08 1.260373e-12 1.241976e-11 2.003994e-16 2.175844e-15
1.246623e-02 1.332271e-02 2.340020e-05 4.437759e-05 4.148763e-09 1.762979e-08 4.061419e-13 1.586968e-12 1.513129e-17 1.428530e-16
2.128158e-03 2.162650e-03 9.846327e-07 1.169266e-06 3.534411e-10 6.321789e-10 5.921110e-14 3.417958e-13 3.814904e-18 1.014146e-16
8.827532e-03 9.814639e-03 6.277333e-06 1.006115e-05 2.154086e-09 6.435123e-09 3.914637e-13 2.757851e-12 2.610023e-17 5.379871e-16
1.386985e-02 1.761462e-02 9.230069e-06 1.494139e-05 2.333668e-09 7.278145e-09 2.607174e-13 1.765476e-12 1.847733e-17 1.674484e-16
1.403491e-02 1.691759e-02 9.454265e-06 1.170281e-05 3.244960e-09 8.094880e-09 8.003047e-13 3.460477e-12 1.220602e-16 1.285952e-15
2.163230e-03 2.461694e-03 1.118294e-06 1.514989e-06 1.691547e-10 6.903959e-10 1.790673e-14 9.494943e-14 1.739061e-18 1.305830e-17
6.746294e-03 7.725501e-03 3.571897e-06 9.812587e-06 3.037300e-10 1.538164e-09 9.271468e-15 4.720719e-14 1.663217e-19 1.448818e-18
2.811449e-03 3.097479e-03 7.732870e-07 1.428842e-06 1.014560e-10 3.068948e-10 1.400175e-14 6.591663e-14 6.246888e-19 1.289278e-17
1.199201e-02 1.325130e-02 1.348658e-05 2.615773e-05 1.317290e-08 2.877381e-08 8.163137e-12 3.165153e-11 2.995724e-15 3.481706e-14
2.061252e-03 2.072350e-03 7.649610e-07 1.073661e-06 2.002152e-10 5.023649e-10 2.443383e-14 1.301151e-13 2.222181e-18 3.370050e-17
6.560587e-03 6.778802e-03 9.470681e-06 1.148830e-05 6.655158e-09 1.946945e-08 2.335261e-12 1.866518e-11 9.629405e-17 2.170652e-15
2.853680e-03 4.323705e-03 5.346215e-07 8.647650e-07 7.205270e-11 1.381962e-10 8.790094e-15 2.208483e-14 7.615767e-19 3.529329e-18
1.531139e-02 1.976633e-02 4.482235e-05 9.769601e-05 3.089240e-08 9.037084e-08 8.929699e-12 8.042596e-11 5.909445e-16 3.790120e-15
3.270179e-03 3.323857e-03 3.589321e-07 1.050507e-06 1.334632e-11 5.489041e-11 3.619443e-16 2.204414e-15 6.279864e-21 5.945257e-20
4.450596e-03 5.427436e-03 1.454498e-06 3.904378e-06 4.753238e-10 1.469009e-09 1.309006e-13 5.527100e-13 2.775955e-17 2.079553e-16
1.534291e-02 1.889096e-02 1.022082e-05 1.962867e-05 3.375467e-09 7.516795e-09 6.047687e-13 2.540673e-12 5.625077e-17 8.587464e-16
5.761790e-03 5.790678e-03 7.618925e-06 8.383128e-06 4.834329e-09 1.213610e-08 1.290094e-12 7.731398e-12 1.598028e-16 2.993875e-15
5.808154e-03 6.168792e-03 7.434296e-06 9.513680e-06 1.897583e-09 1.313040e-08 3.608421e-13 2.477410e-12 4.477507e-17 4.674311e-16
2.156813e-03 2.252423e-03 9.415015e-07 1.268355e-06 1.523053e-10 7.142191e-10 1.408982e-14 2.394253e-13 9.342853e-19 3.356180e-17
1.049912e-02 1.318262e-02 5.461410e-06 1.794742e-05 1.529624e-09 5.779782e-09 4.431332e-13 1.799413e-12 6.236967e-17 5.602091e-16
2.981718e-03 3.248950e-03 1.581169e-06 2.638933e-06 6.590529e-10 2.143446e-09 8.666036e-14 5.024953e-13 4.110963e-18 8.647370e-17
6.257145e-03 8.063995e-03 5.105140e-06 1.625753e-05 1.092127e-09 3.418687e-09 6.616593e-14 3.851835e-13 4.724742e-18 4.339863e-17
7.064603e-03 7.708839e-03 1.205121e-05 1.485699e-05 4.856924e-09 2.154627e-08 7.160847e-13 7.688882e-12 9.004472e-17 2.111322e-15
2.992031e-03 3.262273e-03 2.104053e-06 2.660621e-06 5.181177e-10 2.044487e-09 6.032262e-14 4.193308e-13 5.332214e-18 8.600610e-17
8.378746e-03 1.149088e-02 4.794354e-06 6.932552e-06 2.037798e-09 3.576576e-09 4.332536e-13 1.845193e-12 1.102638e-16 9.519544e-16
2.635712e-03 2.856016e-03 1.105374e-06 2.039215e-06 1.503863e-10 4.659197e-10 1.625346e-14 5.416314e-14 1.320893e-18 6.296462e-18
1.324133e-03 1.343643e-03 3.406945e-07 4.513445e-07 6.174093e-11 1.516115e-10 5.763340e-15 3.280255e-14 2.644207e-19 5.928118e-18
3.418777e-03 3.455906e-03 2.399869e-06 2.985839e-06 1.043916e-09 2.579703e-09 3.067948e-13 2.228809e-12 2.168544e-17 7.611289e-16
4.012215e-03 4.140121e-03 2.054167e-06 4.054240e-06 3.937421e-10 1.568188e-09 9.738626e-14 6.065784e-13 6.658077e-18 2.346258e-16
9.691425e-04 1.216885e-03 5.220778e-08 9.368221e-08 2.071483e-12 4.382671e-12 5.959208e-17 2.050315e-16 1.353482e-21 9.591852e-21
6.856719e-03 7.742026e-03 1.777085e-06 4.361354e-06 3.571074e-10 1.736466e-09 4.318146e-14 2.816246e-13 2.798019e-18 2.884413e-17
1.402344e-02 1.997894e-02 1.341436e-05 2.879238e-05 1.589233e-09 9.841506e-09 1.517310e-13 1.640678e-12 1.173093e-17 1.929597e-16
4.219157e-03 4.259484e-03 4.139644e-06 4.535843e-06 2.852680e-09 4.830110e-09 4.791752e-13 3.386406e-12 2.654906e-17 3.804616e-16
6.842280e-03 6.899172e-03 7.124812e-06 1.189993e-05 4.699760e-09 1.660079e-08 1.153345e-12 1.504034e-11 2.619028e-16 2.100080e-15
2.658698e-03 2.696902e-03 1.597870e-06 1.818326e-06 6.243218e-10 1.225964e-09 1.841345e-13 8.265774e-13 6.377780e-17 5.573005e-16
6.563392e-03 6.998180e-03 5.710591e-06 1.135837e-05 7.415757e-10 7.828121e-09 4.884613e-14 7.161393e-13 2.519936e-18 4.772341e-17
5.118312e-03 5.275091e-03 3.010493e-06 5.318691e-06 1.081406e-09 2.389212e-09 2.567272e-13 1.073260e-12 5.665722e-17 3.833410e-16
4.777142e-03 6.119056e-03 1.366933e-06 3.855688e-06 2.081695e-10 1.282984e-09 2.090979e-14 2.262399e-13 7.359468e-19 1.320634e-17
2.255416e-03 2.306297e-03 7.848847e-07 1.329755e-06 2.215970e-10 7.465749e-10 3.561082e-14 2.228230e-13 6.801069e-18 6.650384e-17
4.567329e-03 4.642590e-03 3.285609e-06 5.388469e-06 1.351794e-09 6.254147e-09 1.651071e-13 9.526835e-13 2.259524e-17 1.387888e-16
1.459929e-03 1.477126e-03 4.984721e-07 5.454758e-07 1.032341e-10 2.014342e-10 1.094940e-14 7.438597e-14 8.863278e-19 1.951737e-17
4.420175e-03 4.489313e-03 2.140418e-06 4.040405e-06 7.319219e-10 1.556767e-09 2.029865e-13 5.998221e-13 1.143682e-17 2.311113e-16
1.144234e-02 1.164306e-02 1.043010e-05 2.123523e-05 8.192870e-09 2.076675e-08 1.317588e-12 1.339030e-11 1.967561e-16 2.278996e-15
5.698073e-03 5.746829e-03 3.102709e-06 5.417392e-06 1.113448e-09 2.454882e-09 2.581352e-13 1.112426e-12 3.846979e-17 5.040939e-16
2.634515e-03 3.030601e-03 1.585718e-06 2.296146e-06 1.765673e-10 6.978033e-10 1.100755e-14 9.512481e-14 7.622609e-19 1.296745e-17
5.116143e-03 5.407119e-03 4.722330e-06 7.309341e-06 4.000100e-09 9.880692e-09 1.173306e-12 1.335662e-11 8.846406e-17 3.528354e-15
9.887833e-03 1.111710e-02 7.149111e-06 3.089941e-05 3.186008e-09 9.063092e-09 3.800153e-13 1.473991e-12 4.571952e-17 2.397249e-16
6.002340e-03 6.231945e-03 5.664731e-06 9.709472e-06 2.919557e-09 8.830136e-09 2.482354e-13 6.366850e-12 9.034084e-18 7.385581e-16
1.146884e-02 1.207990e-02 1.795822e-05 3.648368e-05 7.397236e-09 3.002743e-08 6.590351e-13 8.251973e-12 4.841778e-17 8.077927e-16
2.175759e-02 2.417900e-02 8.775723e-06 3.169817e-05 4.163502e-09 1.361784e-08 4.439785e-13 3.026423e-12 2.685244e-17 3.478832e-16
6.516183e-03 6.733194e-03 1.006592e-05 1.133423e-05 1.248462e-08 1.907912e-08 1.110411e-11 3.211621e-11 9.752843e-15 5.406179e-14
6.099001e-03 7.072137e-03 2.596980e-06 3.999673e-06 3.830103e-10 1.517962e-09 4.015587e-14 2.659328e-13 1.506676e-18 2.696388e-17
4.148682e-03 4.794650e-03 2.711563e-06 5.747234e-06 6.468735e-10 2.094933e-09 3.338289e-14 4.281219e-13 2.173142e-18 3.167473e-17
2.041664e-03 2.075822e-03 7.373902e-07 1.077262e-06 1.537217e-10 5.590518e-10 1.273475e-14 1.161487e-13 9.620365e-19 9.415334e-18
8.152948e-04 8.904230e-04 1.256142e-07 1.982133e-07 1.045598e-11 4.412344e-11 5.646244e-16 9.822133e-15 3.890278e-20 8.042674e-19
9.543579e-03 1.044583e-02 5.420202e-06 8.777997e-06 1.051653e-09 5.188906e-09 1.372550e-13 1.050204e-12 1.474065e-17 1.592289e-16
4.143832e-03 4.754715e-03 2.700667e-06 5.651892e-06 2.055506e-10 1.123580e-09 1.847302e-14 1.240996e-13 8.030077e-19 1.007436e-17
4.702435e-03 5.481962e-03 2.714677e-06 7.513091e-06 6.129188e-10 5.604927e-09 7.137340e-14 1.736929e-12 2.020228e-17 3.525246e-16
1.441095e-02 1.691219e-02 1.629510e-05 2.960481e-05 1.649321e-08 3.486850e-08 2.634450e-12 1.524023e-11 3.293042e-16 2.759315e-15
3.370386e-03 3.419978e-03 1.354553e-06 2.924080e-06 2.524927e-10 1.728308e-09 4.376856e-14 3.422939e-13 3.904628e-18 6.779181e-17
3.132696e-03 3.559424e-03 1.808050e-06 3.167394e-06 2.259294e-10 1.418740e-09 1.738638e-14 1.056953e-13 1.181286e-18 7.874240e-18
1.756107e-03 1.766376e-03 4.299236e-07 7.800224e-07 5.549768e-11 1.861864e-10 7.254199e-15 3.373363e-14 2.703534e-19 6.111927e-18
1.539026e-02 1.751707e-02 4.058943e-05 7.672373e-05 2.955549e-08 7.501027e-08 9.228586e-12 2.956948e-11 1.431644e-15 1.165646e-14
1.669894e-03 1.679513e-03 6.660836e-07 7.051920e-07 1.421893e-10 2.960950e-10 2.205128e-14 1.243240e-13 1.717123e-18 5.220096e-17
1.202105e-03 1.432134e-03 1.252615e-07 2.814054e-07 1.012010e-11 2.451798e-11 5.463267e-16 2.136176e-15 2.470516e-20 1.861184e-19
1.022386e-02 1.224392e-02 6.440525e-06 1.239325e-05 1.919431e-09 8.904170e-09 2.943447e-13 2.214243e-12 2.552734e-17 2.278960e-16
3.860895e-03 5.370517e-03 1.175536e-06 2.436416e-06 2.584119e-10 7.003123e-10 3.257091e-14 2.012945e-13 2.990090e-18 3.495046e-17
6.078708e-03 6.454670e-03 3.493845e-06 1.041591e-05 9.879956e-10 2.987244e-09 2.182858e-13 7.173481e-13 3.101924e-17 1.722619e-16
6.077325e-03 6.321848e-03 6.174930e-06 9.991641e-06 3.090929e-09 1.058755e-08 3.987226e-13 3.376341e-12 2.667829e-17 3.959285e-16
4.973985e-03 5.022846e-03 5.868702e-06 6.307326e-06 5.839065e-09 7.920233e-09 3.696882e-12 9.945591e-12 1.953577e-15 1.248887e-14
5.736142e-03 7.355976e-03 2.479560e-06 5.407215e-06 1.018598e-09 2.436348e-09 1.406345e-13 1.097754e-12 1.062431e-17 2.540275e-16
8.074860e-03 9.966795e-03 1.598648e-05 2.483549e-05 1.377809e-08 4.620972e-08 2.035071e-12 1.474517e-11 1.713514e-16 1.955543e-15
6.615351e-03 7.436082e-03 4.165085e-06 1.047193e-05 1.893092e-09 6.882434e-09 3.372470e-13 3.938383e-12 4.145194e-17 7.969752e-16
1.225533e-02 1.468172e-02 1.058634e-05 2.111812e-05 1.596248e-09 4.322579e-09 1.356164e-13 5.320222e-13 8.991449e-18 6.548120e-17
1.930262e-02 2.500077e-02 1.515852e-05 2.904923e-05 6.113974e-09 1.624757e-08 8.481943e-13 4.370144e-12 8.457667e-17 5.350392e-16
3.964803e-03 4.057901e-03 3.111528e-06 4.116675e-06 3.295602e-09 4.176282e-09 9.494039e-13 4.236753e-12 1.985902e-16 4.298099e-15
4.366245e-03 4.461659e-03 2.422254e-06 4.976649e-06 4.523066e-10 1.407579e-09 4.860286e-14 2.528853e-13 4.212177e-18 4.543330e-17
4.142679e-03 5.081660e-03 2.419625e-06 6.455901e-06 5.474181e-10 2.691381e-09 9.232590e-14 6.157953e-13 7.616659e-18 1.061211e-16
4.797763e-03 5.286163e-03 2.658776e-06 4.807822e-06 5.651985e-10 2.038535e-09 6.558228e-14 5.332981e-13 3.938061e-18 8.357665e-17
1.252287e-03 1.258376e-03 2.126005e-07 3.958781e-07 1.063700e-11 9.101034e-11 1.061247e-15 1.281807e-14 3.181788e-20 1.139371e-18
2.106629e-03 2.168609e-03 4.858009e-07 1.001644e-06 7.366963e-11 1.775645e-10 7.948960e-15 3.147741e-14 5.900566e-19 5.580098e-18
2.875305e-03 2.926440e-03 1.565962e-06 2.141021e-06 5.676322e-10 1.428540e-09 7.606903e-14 5.373091e-13 6.758066e-18 1.725566e-16
3.948251e-03 4.586932e-03 2.659579e-06 5.260043e-06 5.315350e-10 2.693868e-09 3.897689e-14 6.231539e-13 1.694912e-18 4.098921e-17
5.995167e-03 6.165313e-03 4.068319e-06 9.502953e-06 1.253684e-09 6.891248e-09 2.808399e-13 1.844247e-12 2.205017e-17 3.242736e-16
3.321441e-03 3.579500e-03 2.112611e-06 3.203225e-06 1.117850e-09 2.866495e-09 3.141162e-13 2.275989e-12 1.601543e-17 5.516796e-16
1.987851e-02 2.844663e-02 3.006135e-05 3.910077e-05 7.431200e-09 2.615936e-08 9.484799e-13 5.391890e-12 7.902614e-17 7.343494e-16
3.961836e-03 4.242118e-03 3.152474e-06 4.498933e-06 1.885540e-09 4.771273e-09 1.670692e-13 3.534934e-12 9.930177e-18 2.230095e-16
4.907452e-03 4.986323e-03 3.433104e-06 6.215932e-06 1.427608e-09 5.237950e-09 2.389873e-13 3.132670e-12 5.891834e-17 1.154557e-15
1.089916e-02 1.218902e-02 9.213983e-06 1.654684e-05 1.200138e-09 5.160813e-09 7.213180e-14 6.570100e-13 2.028596e-18 8.364228e-17
2.664406e-03 2.992085e-03 1.030305e-06 2.238153e-06 3.371015e-10 1.088247e-09 2.980476e-14 3.706055e-13 2.557045e-18 4.859967e-17
1.892405e-02 1.919730e-02 3.857385e-05 6.956594e-05 1.737068e-08 1.309701e-07 3.678661e-12 5.546267e-11 5.974423e-16 7.800729e-15
1.778547e-03 1.803239e-03 7.845714e-07 8.129191e-07 2.642147e-10 3.664722e-10 5.762502e-14 1.652094e-13 1.022744e-17 7.447805e-17
3.798396e-03 3.894056e-03 9.672527e-07 1.980898e-06 1.258271e-10 5.096495e-10 8.093755e-15 1.060200e-13 2.730628e-19 1.495902e-17
8.140850e-03 9.435455e-03 4.852358e-06 1.089844e-05 5.275168e-10 2.046240e-09 3.826206e-14 1.874681e-13 3.538487e-18 1.717505e-17
2.984759e-03 3.725971e-03 1.041004e-06 3.470740e-06 3.065606e-10 2.276575e-09 3.805590e-14 4.797684e-13 2.053318e-18 6.711729e-17
7.731467e-03 7.764412e-03 1.424134e-05 1.507198e-05 9.490728e-09 2.925670e-08 1.985301e-12 1.692034e-11 5.926882e-16 5.741986e-15
7.781260e-03 8.266944e-03 9.823284e-06 1.708617e-05 8.382755e-09 1.763319e-08 4.384536e-12 1.629823e-11 3.456225e-15 1.506433e-14
5.689847e-03 6.039524e-03 3.626892e-06 6.868616e-06 1.920150e-09 3.561082e-09 6.296341e-13 1.846268e-12 8.224137e-17 9.572105e-16
6.801569e-03 7.064339e-03 6.555871e-06 1.247653e-05 3.733163e-09 9.500703e-09 1.205276e-12 7.024770e-12 1.791682e-16 5.194078e-15
1.268570e-03 1.307371e-03 3.070833e-07 4.273053e-07 4.646757e-11 1.396617e-10 2.775790e-15 2.210664e-14 1.035116e-19 1.113250e-18
1.322670e-02 1.363816e-02 1.152815e-05 3.168124e-05 3.483228e-09 1.368407e-08 5.100411e-13 5.910556e-12 4.391271e-17 9.345465e-16
2.388672e-03 2.412926e-03 1.180444e-06 1.455558e-06 2.435937e-10 8.780396e-10 1.979129e-14 1.787960e-13 1.036773e-18 1.620613e-17
7.749213e-03 1.048280e-02 2.843403e-06 3.887726e-06 6.150346e-10 1.441789e-09 1.094643e-13 5.024446e-13 1.155819e-17 1.098345e-16
2.913174e-03 3.094866e-03 6.345918e-07 1.079027e-06 8.096358e-11 1.974066e-10 7.065503e-15 3.611527e-14 5.848119e-19 4.403590e-18
3.562726e-03 4.113323e-03 5.419761e-07 1.679937e-06 1.373145e-10 3.928374e-10 1.578212e-14 9.186133e-14 1.913190e-18 2.148091e-17
7.213661e-03 7.618974e-03 5.164780e-06 9.988389e-06 2.000888e-09 6.387035e-09 4.071793e-13 4.084163e-12 5.629253e-17 1.280347e-15
9.334997e-03 1.005671e-02 1.007839e-05 2.528565e-05 8.119609e-09 3.049104e-08 1.447610e-12 1.025337e-11 1.531267e-16 3.011033e-15
2.827019e-03 2.964308e-03 1.385124e-06 2.196791e-06 5.864958e-10 1.627995e-09 1.001222e-13 6.873344e-13 5.662614e-18 2.760211e-16
1.838076e-02 1.997454e-02 7.776320e-06 1.541765e-05 2.187040e-09 4.183590e-09 2.731607e-13 1.135220e-12 3.110889e-17 3.080426e-16
3.509791e-03 3.675923e-03 2.901600e-06 3.378126e-06 1.370560e-09 3.104443e-09 4.755843e-13 2.852934e-12 6.224973e-17 2.621800e-15
7.960806e-03 8.092271e-03 6.486853e-06 1.637175e-05 6.218548e-09 2.989956e-08 1.582490e-12 1.205199e-11 3.600984e-16 3.683362e-15
6.070560e-03 7.611775e-03 3.248591e-06 1.193838e-05 9.615494e-10 8.453045e-09 3.439119e-13 5.310330e-12 4.702694e-17 8.291964e-16
8.263040e-03 8.272335e-03 9.066022e-06 1.576396e-05 4.434630e-09 1.306544e-08 1.402239e-12 9.643359e-12 4.281589e-16 2.760547e-15
1.564425e-02 1.612190e-02 3.145618e-05 5.480560e-05 1.860870e-08 7.792139e-08 1.052803e-12 1.702467e-11 3.909396e-17 5.421409e-16
1.958890e-03 2.067111e-03 8.016162e-07 1.068240e-06 2.037494e-10 5.520431e-10 1.872698e-14 1.485675e-13 1.151596e-18 1.273027e-17
2.375216e-03 2.588842e-03 1.060314e-06 1.675531e-06 1.782836e-10 1.084423e-09 4.198716e-14 4.580624e-13 2.687771e-18 8.987190e-17
2.499685e-03 2.545665e-03 1.250828e-06 1.620107e-06 4.611128e-10 1.031064e-09 9.376869e-14 5.509940e-13 7.960544e-18 1.617577e-16
5.983038e-03 9.611831e-03 2.295057e-06 3.980438e-06 8.589754e-10 1.499149e-09 2.244432e-13 5.646233e-13 4.588526e-17 2.126536e-16
2.214692e-02 2.389648e-02 2.209539e-05 4.008671e-05 1.079932e-08 1.966012e-08 2.378732e-12 9.642104e-12 3.976982e-16 4.728872e-15
6.357562e-03 7.277504e-03 3.068234e-06 8.101187e-06 1.426787e-09 4.599638e-09 3.155872e-13 2.594137e-12 4.635849e-17 8.870580e-16
1.812487e-03 1.822781e-03 6.912349e-07 8.306345e-07 2.258653e-10 3.785166e-10 4.081333e-14 1.724884e-13 8.742550e-18 6.116986e-17
7.934439e-03 8.100709e-03 1.224908e-05 1.640591e-05 7.578371e-09 3.322542e-08 1.411354e-12 1.058687e-11 1.919073e-16 1.643405e-15
2.747432e-03 2.868222e-03 5.525092e-07 1.002941e-06 8.891938e-11 1.763660e-10 8.820630e-15 3.101375e-14 8.175918e-19 5.453730e-18
5.367218e-03 6.401398e-03 4.295859e-06 1.024468e-05 1.338661e-09 6.195072e-09 2.765717e-13 1.948854e-12 6.838526e-17 6.130730e-16
1.750754e-02 1.883476e-02 2.745480e-05 8.870281e-05 2.110783e-08 5.445604e-08 2.396429e-12 1.203043e-11 2.896425e-16 2.034617e-15
4.545709e-03 4.665800e-03 3.137108e-06 5.442483e-06 7.577780e-10 6.348419e-09 1.935301e-13 2.346759e-12 1.839379e-17 4.541980e-16
6.697837e-04 6.746310e-04 1.074339e-07 1.137818e-07 1.302600e-11 1.919018e-11 1.265431e-15 3.236573e-15 6.094733e-20 5.458732e-19
3.915693e-03 4.221108e-03 2.780346e-06 4.454478e-06 3.101140e-10 1.625937e-09 1.817580e-14 1.329539e-13 8.771940e-19 1.087173e-17
3.287518e-03 3.691667e-03 2.329974e-06 3.407124e-06 4.448087e-10 2.414678e-09 4.034223e-14 5.286661e-13 4.150730e-18 1.050145e-16
5.915835e-03 6.988708e-03 4.021845e-06 1.221081e-05 8.279822e-10 2.973102e-09 1.065393e-13 6.883851e-13 9.384145e-18 1.515989e-16
1.801492e-03 3.178183e-03 6.624477e-07 1.616313e-06 4.654161e-11 1.026061e-10 2.348442e-15 6.513598e-15 6.936081e-20 4.134935e-19
6.379320e-03 7.589504e-03 8.530662e-06 1.440056e-05 2.786681e-09 1.573378e-08 7.335817e-13 7.079921e-12 2.516221e-16 3.185839e-15
1.501040e-02 1.578142e-02 2.607058e-05 5.603937e-05 1.283664e-08 3.488054e-08 1.036981e-12 7.198102e-12 8.476592e-17 5.312951e-16
2.183975e-03 2.218740e-03 1.128532e-06 1.230705e-06 2.893513e-10 6.826545e-10 1.826276e-14 3.786587e-13 9.342017e-19 4.264664e-17
3.316508e-03 3.373173e-03 2.303554e-06 2.844590e-06 6.999951e-10 2.398830e-09 1.375685e-13 7.370734e-13 1.463479e-17 1.787627e-16
1.015603e-02 1.053659e-02 1.662448e-05 2.775645e-05 1.183639e-08 4.094602e-08 1.366747e-12 1.199716e-11 7.456573e-17 8.069265e-16
1.173445e-02 1.209705e-02 9.537205e-06 3.658733e-05 4.109212e-09 1.580023e-08 3.825168e-13 3.342865e-12 4.288320e-17 7.072524e-16
5.038154e-03 5.349724e-03 1.978848e-06 6.793484e-06 1.061632e-09 3.508722e-09 1.827009e-13 1.812197e-12 1.245058e-17 4.991568e-16
7.594076e-03 7.647246e-03 6.068730e-06 1.152465e-05 3.024778e-09 7.996664e-09 4.514430e-13 5.548682e-12 5.295357e-17 1.064883e-15
5.122112e-03 5.267340e-03 1.489029e-06 3.533091e-06 6.201628e-10 1.256332e-09 1.440754e-13 4.467389e-13 2.349056e-17 1.588558e-16
5.085074e-03 5.267128e-03 3.346091e-06 6.935755e-06 8.145445e-10 5.367974e-09 1.330990e-13 1.593032e-12 2.978828e-18 5.400387e-17
3.093357e-03 3.671412e-03 5.601675e-07 2.667177e-06 1.563777e-10 7.984713e-10 1.654597e-14 1.156666e-13 1.003964e-18 1.675548e-17
3.025841e-03 3.254807e-03 1.844095e-06 2.648457e-06 5.252746e-10 2.155060e-09 6.911306e-14 1.035585e-12 5.404407e-18 1.792971e-16
5.511953e-03 7.624838e-03 3.427988e-06 7.881494e-06 4.110596e-10 2.843256e-09 4.405597e-14 3.693045e-13 2.203757e-18 4.193284e-17
6.582128e-03 6.865463e-03 8.800294e-06 1.178392e-05 1.311077e-09 5.207520e-09 1.726787e-13 6.990896e-13 1.269238e-17 9.385008e-17
1.291604e-02 1.306083e-02 4.628791e-06 1.233531e-05 3.671285e-10 9.238087e-10 1.840197e-14 5.836397e-14 5.501681e-19 3.687293e-18
3.825601e-03 3.865828e-03 2.655264e-06 3.736185e-06 7.647066e-10 3.288783e-09 1.525956e-13 1.452062e-12 7.713023e-18 1.287983e-16
4.966302e-03 5.661615e-03 2.855777e-06 6.254194e-06 7.297743e-10 3.077443e-09 3.365298e-14 7.562394e-13 9.942618e-19 2.990444e-17
1.118110e-03 1.126973e-03 2.507692e-07 3.175172e-07 5.324052e-11 8.945836e-11 2.828314e-15 2.520430e-14 1.818486e-19 7.101142e-18
4.176925e-03 4.205604e-03 4.293121e-06 4.421815e-06 1.878552e-09 4.649121e-09 3.136237e-13 3.719381e-12 3.195987e-17 4.416258e-16
1.449794e-02 1.654888e-02 1.719948e-05 3.682316e-05 4.185787e-09 1.704532e-08 8.872623e-13 6.075631e-12 9.445509e-17 1.533408e-15
9.214891e-03 9.289029e-03 7.582108e-06 1.426096e-05 2.607317e-09 8.054070e-09 6.591315e-13 2.823591e-12 6.141971e-17 9.898931e-16
5.482697e-03 7.795631e-03 1.436857e-06 1.970770e-06 3.107947e-10 4.982115e-10 7.773145e-14 1.259481e-13 7.394211e-18 3.183972e-17
3.591519e-03 3.636816e-03 2.760170e-06 3.306629e-06 5.386758e-10 3.006410e-09 6.490538e-14 3.466499e-13 4.576383e-18 3.840296e-17
9.035291e-03 1.152957e-02 6.744161e-06 9.847905e-06 2.915955e-09 6.208902e-09 5.925598e-13 3.757307e-12 5.136719e-17 1.035498e-15
2.583620e-03 2.603863e-03 1.315043e-06 1.695031e-06 4.998262e-10 1.103409e-09 2.249343e-13 7.182826e-13 2.937276e-17 3.697608e-16
1.280610e-03 1.292361e-03 3.306456e-07 4.175499e-07 5.145038e-11 1.349064e-10 5.415413e-15 3.786176e-14 4.849885e-19 6.268525e-18
3.744370e-03 4.534520e-03 2.540293e-06 5.140520e-06 5.514641e-10 2.456267e-09 4.560047e-14 2.270223e-13 3.222135e-18 2.098271e-17
4.884107e-03 5.279314e-03 5.108806e-06 6.967887e-06 1.597000e-09 5.127369e-09 1.906472e-13 1.508954e-12 1.379566e-17 2.465418e-16
5.058435e-03 5.538761e-03 3.229927e-06 7.669586e-06 3.356794e-10 2.459438e-09 3.079530e-14 2.497329e-13 2.061770e-18 2.351110e-17
5.635861e-03 5.850180e-03 3.268389e-06 8.556297e-06 6.023943e-10 2.365303e-09 4.905865e-14 2.280383e-13 3.311405e-18 2.198511e-17
2.033245e-02 2.097770e-02 5.200178e-05 1.100402e-04 4.544313e-08 1.683877e-07 5.276304e-12 3.950676e-11 4.732412e-16 4.819845e-15
6.965518e-03 6.992037e-03 6.822113e-06 1.222244e-05 3.921588e-09 9.428672e-09 1.992977e-12 6.953053e-12 5.368150e-16 5.127440e-15
7.438311e-03 8.632454e-03 5.187517e-06 1.061965e-05 1.694612e-09 7.018554e-09 3.630896e-13 3.148676e-12 4.357439e-17 6.669134e-16
1.068434e-02 1.178229e-02 1.223256e-05 2.807221e-05 7.354720e-09 3.219540e-08 9.193341e-12 3.692419e-11 2.310394e-15 4.234753e-14
6.242893e-03 7.905616e-03 1.796581e-06 3.265503e-06 7.367814e-11 3.144251e-10 2.683660e-15 2.273132e-14 7.946806e-20 1.084313e-18
7.900746e-03 8.637794e-03 3.445363e-06 6.917223e-06 1.636668e-09 3.578304e-09 3.627883e-13 1.851070e-12 5.262855e-17 7.727965e-16
3.979657e-03 4.007656e-03 3.306669e-06 4.015359e-06 5.231329e-10 4.023060e-09 4.252586e-14 4.627529e-13 3.968342e-18 5.249054e-17
6.579302e-03 6.799982e-03 9.444425e-06 1.156021e-05 8.989092e-09 1.965253e-08 1.544092e-12 7.010707e-12 6.493071e-17 8.430858e-16
6.360231e-03 7.251745e-03 4.051738e-06 8.798020e-06 1.465647e-09 5.236784e-09 3.751779e-13 2.567743e-12 8.731231e-17 8.866788e-16
2.230459e-03 2.267763e-03 1.153023e-06 1.285690e-06 3.859253e-10 7.289108e-10 7.639101e-14 4.132497e-13 1.305158e-17 1.407388e-16
1.562484e-03 1.564699e-03 5.041951e-07 6.120717e-07 1.088531e-10 2.394272e-10 2.256121e-14 7.273473e-14 4.004747e-18 1.620902e-17
8.453832e-03 1.138297e-02 1.528929e-06 4.623805e-06 1.592228e-10 5.747590e-10 1.224381e-14 7.144502e-14 2.526245e-19 8.880924e-18
6.176458e-03 6.477259e-03 9.381251e-06 1.048894e-05 6.679224e-09 1.698507e-08 2.529283e-12 1.856121e-11 3.395694e-16 4.624223e-15
4.491888e-03 5.805350e-03 1.555459e-06 3.250069e-06 4.484886e-10 1.099627e-09 5.932259e-14 3.720476e-13 6.896660e-18 8.779915e-17
1.274660e-02 1.614769e-02 8.503873e-06 1.705780e-05 2.980698e-09 1.466738e-08 3.117217e-13 6.855897e-12 1.990417e-17 1.445707e-15
4.582963e-03 5.109818e-03 4.215257e-06 6.527645e-06 2.303581e-09 8.338824e-09 6.051919e-13 6.213613e-12 5.886352e-17 1.567794e-15
6.339146e-03 8.978415e-03 1.203556e-06 2.721444e-06 9.222961e-11 4.112213e-10 4.022209e-15 3.035953e-14 1.840762e-19 1.685673e-18
1.941379e-03 2.103812e-03 8.596269e-07 1.106509e-06 3.018776e-10 5.819721e-10 3.886070e-14 3.060903e-13 4.062166e-18 7.356813e-17
5.931742e-03 7.364793e-03 6.564484e-06 1.356041e-05 3.391409e-09 2.496774e-08 1.793572e-12 1.209712e-11 1.915450e-16 2.387184e-15
4.146325e-03 4.336641e-03 2.896667e-06 4.701659e-06 8.322523e-10 3.042270e-09 1.909660e-13 7.401789e-13 1.792121e-17 1.800842e-16
1.248331e-02 1.418670e-02 1.399818e-05 2.615482e-05 6.138835e-09 2.114351e-08 1.763740e-12 8.076929e-12 1.617952e-16 2.208102e-15
4.595216e-03 5.072448e-03 3.997111e-06 6.432516e-06 1.046247e-09 8.157204e-09 4.207961e-14 4.435156e-13 7.149313e-19 6.935312e-18
5.642984e-03 5.801770e-03 5.651050e-06 8.415276e-06 2.434426e-09 1.220598e-08 4.417000e-13 6.601763e-12 6.209086e-17 1.669942e-15
2.447268e-02 2.660775e-02 5.362912e-05 1.051913e-04 1.525184e-08 6.729883e-08 3.305314e-12 1.980565e-11 2.595126e-16 3.994853e-15
4.447283e-03 4.592232e-03 3.073347e-06 5.272205e-06 1.572922e-09 4.522540e-09 2.447556e-13 2.131332e-12 2.898630e-17 3.961135e-16
5.257033e-03 7.061315e-03 1.588896e-06 3.647047e-06 2.807498e-10 1.313061e-09 1.748005e-14 1.928712e-13 9.288852e-19 1.396234e-17
9.560471e-03 1.234905e-02 5.472166e-06 1.193523e-05 6.359632e-10 2.881429e-09 8.309825e-14 6.784009e-13 3.572243e-18 1.066800e-16
1.776063e-02 1.839758e-02 2.288484e-05 3.893237e-05 9.153610e-09 3.975540e-08 3.264988e-12 1.229868e-11 4.587388e-16 3.804701e-15
9.262366e-04 9.353653e-04 2.040196e-07 2.187272e-07 4.172233e-11 5.114746e-11 6.214485e-15 1.196039e-14 5.989199e-19 2.796835e-18
1.534209e-03 1.535345e-03 2.846174e-07 5.893215e-07 4.559332e-11 1.546928e-10 3.172462e-15 2.628903e-14 1.793541e-19 4.467647e-18
1.631172e-02 1.869618e-02 2.417832e-05 3.706059e-05 7.658772e-09 1.720904e-08 1.465808e-12 7.990993e-12 1.705758e-16 1.585627e-15
8.511313e-04 8.643656e-04 1.744984e-07 1.867821e-07 3.315588e-11 4.036201e-11 6.775220e-15 8.721884e-15 6.407852e-19 1.884725e-18
1.516672e-02 2.242241e-02 9.211996e-06 2.255645e-05 1.460643e-09 4.957152e-09 9.655787e-14 6.346579e-13 5.746341e-18 4.653450e-17
1.606417e-02 1.797146e-02 9.764197e-06 1.338093e-05 3.628217e-09 9.962172e-09 5.381453e-13 5.190400e-12 7.254547e-17 7.497253e-16
1.087034e-02 1.107518e-02 1.142015e-05 1.908708e-05 5.171821e-09 1.757341e-08 1.138896e-12 1.179304e-11 6.627562e-17 1.829679e-15
3.066315e-03 3.099090e-03 1.825890e-06 2.401101e-06 6.556584e-10 1.860312e-09 1.106572e-13 9.885619e-13 1.470640e-17 2.616575e-16
1.335244e-02 1.530195e-02 8.078123e-06 1.562907e-05 4.951883e-09 1.279013e-08 6.942774e-13 4.076646e-12 7.232725e-17 4.915128e-16
1.131982e-02 1.174637e-02 1.490974e-05 2.641392e-05 1.066535e-08 2.925873e-08 3.347994e-12 2.965049e-11 6.281094e-16 2.020200e-14
4.255116e-03 4.835328e-03 3.215680e-06 5.845167e-06 5.571945e-10 1.686547e-09 6.634599e-14 3.219953e-13 5.244211e-18 6.147529e-17
4.029667e-03 4.637581e-03 3.290175e-06 5.376847e-06 8.277148e-10 5.849482e-09 6.182682e-14 1.795054e-12 6.554581e-18 2.549929e-16
3.501733e-03 4.607717e-03 1.417312e-06 5.185743e-06 5.169141e-10 2.302937e-09 6.488996e-14 3.055040e-13 4.319067e-18 3.225426e-17
1.066047e-02 1.226060e-02 2.588156e-05 3.758341e-05 1.696555e-08 8.641872e-08 3.403138e-12 1.765384e-11 1.258753e-16 1.787599e-15
6.759820e-03 8.092398e-03 3.622141e-06 6.867606e-06 7.483418e-10 3.541698e-09 1.689704e-13 1.375010e-12 2.616401e-17 3.998257e-16
6.660720e-03 7.527011e-03 2.574459e-06 7.990674e-06 3.710813e-10 2.328522e-09 5.484750e-14 3.228361e-13 2.529016e-18 3.510908e-17
5.065223e-03 6.472338e-03 3.673860e-06 1.047301e-05 1.310493e-09 1.034582e-08 1.018949e-13 1.144597e-12 5.928865e-18 9.027369e-17
5.219808e-03 6.391496e-03 1.049167e-06 4.758986e-06 1.937480e-10 5.963688e-10 1.861451e-14 7.473351e-14 9.784793e-19 9.365173e-18
2.534735e-02 3.573785e-02 2.051628e-05 7.367779e-05 2.854538e-09 1.346279e-08 2.866424e-13 2.459990e-12 6.189090e-18 1.538254e-16
4.631726e-03 5.982790e-03 4.370351e-06 8.948603e-06 8.855087e-10 2.298089e-09 7.560295e-14 2.162558e-13 5.913234e-18 2.035020e-17
1.074650e-02 1.320150e-02 5.439937e-06 6.583436e-06 1.476436e-09 3.282937e-09 3.545379e-13 1.637090e-12 4.632524e-17 7.814461e-16
1.746179e-03 1.817445e-03 6.966452e-07 8.257783e-07 1.845339e-10 3.752021e-10 2.786669e-14 1.704775e-13 1.031736e-18 2.921250e-17
4.570024e-03 4.777537e-03 3.470756e-06 5.706280e-06 1.063895e-09 6.815530e-09 9.423368e-14 2.942531e-12 8.052331e-18 3.095273e-16
5.022102e-03 1.094024e-02 1.271554e-06 4.982070e-06 4.476927e-10 1.860219e-09 3.792035e-14 1.565332e-13 1.669752e-18 1.317191e-17
1.217570e-02 1.222160e-02 1.221774e-05 3.734470e-05 1.577249e-08 8.700490e-08 3.526208e-12 1.628444e-11 2.520769e-16 3.047907e-15
2.016147e-03 2.030851e-03 9.427621e-07 1.031091e-06 4.475368e-10 5.234985e-10 1.158675e-13 2.657871e-13 3.880304e-17 1.349436e-16
3.543744e-03 3.578755e-03 2.129071e-06 3.201892e-06 1.381289e-09 2.864706e-09 2.508606e-13 1.700034e-12 2.808199e-17 4.808779e-16
2.504105e-03 2.595594e-03 7.654241e-07 1.684282e-06 1.481975e-10 6.726048e-10 1.756056e-14 9.173711e-14 2.088373e-18 1.251210e-17
1.924164e-03 1.993783e-03 5.095844e-07 9.937943e-07 4.664830e-11 3.317057e-10 2.422651e-15 3.514094e-14 9.144683e-20 2.277197e-18
1.286731e-02 1.403196e-02 2.464673e-05 4.922885e-05 1.690052e-08 4.297998e-08 3.797800e-12 2.622392e-11 4.401731e-16 6.437230e-15
6.013688e-03 6.800731e-03 8.100884e-06 1.156275e-05 8.483383e-09 1.965902e-08 5.062711e-12 3.179306e-11 3.363895e-16 7.311386e-15
3.458126e-03 3.556812e-03 9.983581e-07 3.162748e-06 6.924780e-11 8.478352e-10 2.488015e-15 4.609964e-14 8.947575e-20 1.581854e-18
4.226210e-03 5.158134e-03 9.113812e-07 3.692123e-06 2.739049e-10 1.346938e-09 1.303343e-14 1.817283e-13 3.723965e-19 6.536899e-18
1.850208e-03 2.203501e-03 7.581218e-07 1.213857e-06 9.048279e-11 5.444123e-10 4.902445e-15 6.701095e-14 3.377356e-19 6.340937e-18
7.172660e-03 8.341313e-03 1.166383e-05 1.739498e-05 6.566657e-09 2.211206e-08 5.159213e-13 8.367373e-12 2.231313e-17 3.514791e-16
5.281851e-03 5.630175e-03 5.550092e-06 7.924842e-06 2.768141e-09 9.628184e-09 5.382262e-13 7.173372e-12 2.523432e-17 2.034888e-15
9.934829e-03 1.793173e-02 7.345046e-06 1.344771e-05 1.475621e-09 7.718645e-09 2.782316e-13 2.050403e-12 2.182759e-17 2.017666e-16
7.802032e-03 8.215003e-03 1.131700e-05 1.687214e-05 6.256575e-09 2.546673e-08 1.861445e-12 1.400862e-11 7.415488e-16 7.705801e-15
4.600392e-03 5.587783e-03 4.310401e-06 7.805952e-06 6.721630e-10 3.645874e-09 8.413762e-14 9.363881e-13 4.198224e-18 3.567776e-17
4.762124e-03 4.894475e-03 5.027380e-06 5.989042e-06 1.885512e-09 7.328348e-09 4.023037e-13 2.432194e-12 2.778897e-17 2.470749e-16
4.843217e-03 4.864304e-03 2.945166e-06 5.915433e-06 8.159990e-10 3.099950e-09 2.575378e-13 1.446468e-12 1.685917e-17 4.248713e-16
1.886789e-02 2.520280e-02 2.788134e-05 4.050831e-05 1.141365e-08 5.690836e-08 1.113385e-12 1.329902e-11 1.084028e-16 1.290187e-15
3.575339e-03 4.360982e-03 1.021586e-06 2.584276e-06 1.867627e-10 7.718422e-10 1.276688e-14 1.280406e-13 7.480727e-19 1.069310e-17
7.157133e-03 9.659682e-03 2.544525e-06 3.211330e-06 6.116313e-10 1.067571e-09 5.692025e-14 3.549018e-13 4.979805e-18 9.365197e-17
4.923137e-03 5.388150e-03 5.317808e-06 7.258146e-06 5.403388e-09 9.777066e-09 8.112795e-13 1.114841e-11 8.169636e-17 1.142045e-15
3.725632e-03 3.821017e-03 3.304966e-06 3.650070e-06 2.384382e-09 3.486757e-09 8.176136e-13 3.330752e-12 1.370631e-16 1.997942e-15
5.359478e-03 6.513398e-03 1.082993e-06 1.279865e-06 1.483334e-10 2.514873e-10 2.293453e-14 4.941604e-14 1.807430e-18 9.710013e-18
3.145485e-02 3.965279e-02 1.243777e-04 2.461972e-04 6.452301e-08 1.509782e-07 1.376297e-11 8.024700e-11 1.976241e-15 2.639696e-14
3.828867e-03 3.872792e-03 2.156780e-06 3.749658e-06 9.622052e-10 3.630426e-09 1.811538e-13 2.243092e-12 4.285573e-17 7.422961e-16
4.918286e-03 5.839622e-03 2.451288e-06 5.631847e-06 3.022042e-10 7.883204e-10 2.164668e-14 1.103455e-13 7.554021e-19 1.544567e-17
4.528625e-03 5.386192e-03 2.733710e-06 7.252871e-06 7.881372e-10 3.497497e-09 1.586624e-13 8.685058e-13 7.307205e-18 1.826089e-16
3.659430e-03 4.198662e-03 1.995561e-06 4.407229e-06 9.031292e-10 2.969846e-09 2.086093e-13 1.448697e-12 2.626373e-17 7.066770e-16
1.276438e-02 1.540056e-02 2.650387e-05 5.930138e-05 1.897656e-08 6.538005e-08 6.079918e-12 5.180668e-11 8.590642e-16 1.336985e-14
5.245674e-03 5.468719e-03 6.324192e-06 7.476835e-06 1.377492e-09 1.022225e-08 8.784105e-14 7.637622e-13 4.621400e-18 5.194113e-17
6.726960e-03 7.626246e-03 1.134592e-06 1.828854e-06 1.289471e-10 4.385721e-10 1.487998e-14 5.195240e-14 9.733382e-19 6.094965e-18
2.932598e-03 3.132490e-03 5.922255e-07 1.021442e-06 9.945295e-11 1.810436e-10 1.343263e-14 3.208874e-14 1.336432e-18 5.687512e-18
5.182413e-03 6.710418e-03 5.591013e-07 1.297081e-06 3.086853e-11 7.380779e-11 1.251665e-15 4.199883e-15 3.061759e-20 2.389858e-19
3.978025e-03 4.098964e-03 3.741449e-06 4.200412e-06 1.444335e-09 4.304353e-09 4.083949e-13 1.970573e-12 7.564025e-17 6.242830e-16
3.206207e-03 3.804223e-03 1.974579e-06 3.618054e-06 3.851429e-10 1.152320e-09 3.807468e-14 1.883161e-13 2.398923e-18 3.077524e-17
9.229899e-03 1.104528e-02 8.042451e-06 1.462713e-05 2.830352e-09 1.156763e-08 4.125646e-13 5.789551e-12 2.772542e-17 1.187755e-15
1.055780e-02 1.375802e-02 5.529003e-06 1.060397e-05 2.832577e-09 6.960082e-09 2.053774e-13 1.547380e-12 6.499512e-18 6.955462e-17
5.511393e-03 5.646571e-03 2.627072e-06 7.837442e-06 6.081393e-10 2.945539e-09 7.288210e-14 7.106573e-13 1.473447e-17 1.714572e-16
2.724518e-03 2.828570e-03 1.409390e-06 2.000210e-06 2.694247e-10 1.137531e-09 2.763363e-14 2.317730e-13 1.475978e-18 4.083468e-17
1.141383e-02 1.389198e-02 1.134317e-05 1.820400e-05 5.097424e-09 1.626976e-08 2.312477e-12 1.029887e-11 8.997153e-16 5.209752e-15
6.914080e-03 1.114927e-02 3.652708e-06 5.459570e-06 9.998739e-10 2.458217e-09 1.685792e-13 1.018852e-12 1.857645e-17 1.714321e-16
3.807010e-03 5.002415e-03 9.432729e-07 2.475773e-06 2.582114e-10 7.192701e-10 5.666825e-14 2.089648e-13 4.210569e-18 5.973289e-17
5.272690e-03 8.428307e-03 1.594444e-06 3.154516e-06 4.459931e-10 1.042287e-09 5.154713e-14 3.443835e-13 1.669024e-18 3.991052e-17
3.356442e-03 4.076696e-03 1.082174e-06 3.415688e-06 1.021680e-10 8.124719e-10 5.689893e-15 5.294233e-14 3.232622e-19 3.449830e-18
2.812314e-03 3.577807e-03 5.407598e-07 9.795900e-07 5.680169e-11 1.689088e-10 8.939056e-15 2.912463e-14 5.786819e-19 5.021904e-18
2.942759e-03 2.995341e-03 1.033102e-06 2.243027e-06 1.775142e-10 6.892946e-10 2.223005e-14 1.988215e-13 1.978915e-18 5.241828e-17
1.273972e-02 1.506143e-02 2.591594e-05 4.980308e-05 1.128825e-08 2.780427e-08 3.945102e-12 1.552269e-11 7.976012e-16 7.448975e-15
4.774660e-03 4.862323e-03 3.658614e-06 5.910615e-06 1.664653e-09 4.015099e-09 3.719979e-13 2.180805e-12 1.498640e-16 1.184506e-15
8.693043e-03 1.034968e-02 7.217812e-06 1.353573e-05 4.683649e-09 1.024929e-08 8.445961e-13 7.760786e-12 4.983255e-17 6.429194e-16
6.537639e-03 7.965683e-03 1.240981e-06 2.013959e-06 8.762951e-11 2.913918e-10 4.967263e-15 2.783395e-14 9.620427e-20 2.658718e-18
7.180681e-03 7.522548e-03 6.035789e-06 1.114990e-05 8.422301e-10 3.581907e-09 4.960828e-14 2.922659e-13 1.158155e-18 1.611967e-17
6.309828e-03 7.966236e-03 7.397431e-06 1.584450e-05 1.628816e-09 4.321827e-09 1.589319e-13 1.178844e-12 1.965717e-17 2.905649e-16
7.482092e-03 9.178013e-03 4.954650e-06 8.945734e-06 2.530636e-09 5.355298e-09 8.470032e-13 3.205910e-12 8.696521e-17 1.560326e-15
4.872067e-03 4.950683e-03 1.533477e-06 3.466619e-06 4.068189e-10 1.221032e-09 4.620268e-14 4.300788e-13 4.962121e-18 8.426011e-17
9.772661e-03 1.000292e-02 1.191550e-05 2.501588e-05 2.488686e-09 1.411314e-08 4.672613e-13 2.911763e-12 6.182514e-17 6.007425e-16
6.241219e-03 1.062270e-02 2.796801e-06 6.400586e-06 9.225058e-10 3.158037e-09 5.047328e-14 5.771744e-13 1.871666e-18 7.031221e-17
5.065938e-03 5.575315e-03 1.641586e-06 2.639767e-06 4.008534e-10 7.937079e-10 7.463868e-14 2.386469e-13 1.263190e-17 7.175480e-17
1.322042e-02 1.358369e-02 6.497853e-06 6.944732e-06 2.573231e-09 3.550366e-09 1.015855e-12 1.815059e-12 1.781242e-16 9.279153e-16
8.970045e-03 1.444914e-02 5.654214e-06 9.568410e-06 3.055415e-09 5.919180e-09 9.103940e-13 3.661705e-12 7.955194e-17 1.718635e-15
4.991102e-03 5.157119e-03 2.794970e-06 6.649058e-06 9.523407e-10 4.130468e-09 1.585222e-13 2.264832e-12 4.744135e-17 1.241860e-15
2.725051e-03 2.792076e-03 1.567240e-06 1.948929e-06 3.573570e-10 1.360392e-09 1.197141e-13 9.495814e-13 1.453081e-17 2.997078e-16
5.892344e-03 6.087629e-03 5.492191e-06 9.264979e-06 2.099011e-09 9.427453e-09 3.854852e-13 6.414871e-12 6.808306e-17 2.018017e-15
7.820192e-03 1.188557e-02 1.442893e-05 3.531918e-05 9.354979e-09 3.179705e-08 1.439636e-12 1.902490e-11 1.203518e-16 6.461011e-15
8.279255e-03 8.354370e-03 1.210062e-05 1.744948e-05 1.197502e-08 3.644550e-08 2.784711e-12 4.575857e-11 5.371889e-16 1.155304e-14
1.068798e-02 1.105961e-02 2.322452e-05 3.058059e-05 2.455456e-08 8.455491e-08 3.651967e-12 3.702998e-11 3.325511e-16 4.365810e-15
1.470587e-02 1.875041e-02 9.377441e-06 1.485210e-05 7.885542e-09 1.176322e-08 2.092069e-12 9.316749e-12 4.795826e-16 3.959965e-15
8.908328e-03 9.266672e-03 9.770563e-06 1.952545e-05 1.828406e-09 9.577799e-09 2.979694e-13 1.580306e-12 3.729193e-17 2.607453e-16
5.606770e-03 5.959667e-03 6.830482e-06 8.879565e-06 5.540540e-09 1.322993e-08 1.520267e-12 1.310166e-11 1.452819e-16 3.402740e-15
1.799030e-03 1.859906e-03 7.337722e-07 8.648136e-07 1.422497e-10 4.021182e-10 1.106167e-14 7.791626e-14 3.121073e-19 2.773712e-18
3.599147e-03 3.617738e-03 2.059155e-06 3.272029e-06 1.018604e-09 2.739680e-09 3.544967e-13 1.300901e-12 5.510240e-17 6.177157e-16
5.022484e-03 7.216693e-03 6.142463e-06 1.302050e-05 1.372506e-09 6.187592e-09 1.657444e-13 1.123834e-12 1.340177e-17 1.773178e-16
1.121098e-03 1.241904e-03 2.933893e-07 3.855814e-07 2.555315e-11 1.197138e-10 1.642186e-15 1.428455e-14 6.747576e-20 1.093766e-18
6.013915e-03 6.504836e-03 5.980664e-06 1.057845e-05 5.200304e-09 1.720295e-08 6.558598e-13 1.309919e-11 3.938969e-17 2.035507e-15
2.474382e-03 2.573709e-03 1.041505e-06 1.655999e-06 3.100182e-10 1.065517e-09 4.588217e-14 2.955746e-13 4.930397e-18 5.546889e-17
2.126466e-03 2.350671e-03 8.423051e-07 1.381417e-06 4.766934e-10 8.118152e-10 1.275433e-13 4.770782e-13 1.475920e-17 2.803638e-16
1.251376e-02 1.433640e-02 9.862078e-06 2.902803e-05 3.285648e-09 2.761704e-08 4.184476e-13 3.164882e-12 5.364083e-17 3.626920e-16
1.240881e-02 1.793002e-02 8.886354e-06 2.008387e-05 4.647736e-09 1.807212e-08 1.105197e-12 8.529535e-12 1.792904e-16 4.025703e-15
8.004363e-03 8.807826e-03 3.508733e-06 8.621791e-06 8.706942e-10 2.289885e-09 1.219188e-13 4.894087e-13 2.608334e-17 1.045995e-16
6.382516e-03 6.596745e-03 4.319013e-06 1.087950e-05 1.222824e-09 9.832108e-09 1.100470e-13 9.959561e-13 4.142444e-18 3.783156e-17
1.315708e-02 1.823454e-02 9.806457e-06 1.457889e-05 8.254806e-09 1.144786e-08 2.423829e-12 8.989260e-12 1.291679e-16 2.675532e-15
4.023725e-03 4.738131e-03 3.635313e-06 5.612534e-06 5.759983e-10 2.268206e-09 3.213206e-14 4.013628e-13 7.701413e-19 1.174948e-17
1.803288e-03 1.838279e-03 7.056734e-07 8.448189e-07 2.098817e-10 3.882536e-10 4.395750e-14 1.784298e-13 8.325136e-18 8.200100e-17
4.083127e-03 4.465865e-03 9.599217e-07 3.670373e-06 1.283378e-10 5.472787e-10 1.083719e-14 6.649773e-14 1.009808e-18 8.079884e-18
3.215814e-03 4.129780e-03 6.840565e-07 2.070820e-06 2.175112e-10 5.456747e-10 1.447125e-14 1.437888e-13 5.544406e-19 2.020236e-17
3.378722e-03 4.213934e-03 1.029300e-06 1.866908e-06 2.244807e-10 4.634207e-10 2.089488e-14 1.150344e-13 1.209344e-18 2.855488e-17
1.950761e-03 2.333964e-03 6.506662e-07 1.361851e-06 1.931035e-10 7.946290e-10 4.201709e-14 2.469974e-13 2.153133e-18 1.295118e-17
2.030347e-03 2.091073e-03 4.040291e-07 1.093149e-06 3.420791e-11 2.246055e-10 2.837338e-15 2.045519e-14 2.434002e-19 1.862888e-18
9.936709e-03 1.320144e-02 4.966287e-06 6.622298e-06 1.999654e-09 3.321825e-09 3.906976e-13 1.666268e-12 7.178244e-17 8.358202e-16
5.839423e-03 6.187492e-03 3.900936e-06 9.571448e-06 1.739222e-09 7.687424e-09 7.055193e-13 2.618874e-12 8.454458e-17 8.921714e-16
2.261574e-03 2.496954e-03 9.227793e-07 1.558700e-06 1.296531e-10 9.135206e-10 2.101014e-14 1.390694e-13 1.860500e-18 2.117118e-17
4.946047e-03 6.007809e-03 5.915721e-06 9.023606e-06 1.668346e-09 1.355315e-08 1.266183e-12 9.654285e-12 8.161858e-17 1.530590e-15
5.845992e-03 7.406729e-03 5.821277e-06 1.320639e-05 1.457960e-09 3.223433e-09 2.710464e-13 7.867795e-13 3.304971e-17 1.920381e-16
1.398021e-02 1.570423e-02 4.065900e-05 6.166331e-05 2.173654e-08 8.641695e-08 7.847224e-12 7.248198e-11 1.538265e-15 1.602957e-14
1.113765e-02 1.137624e-02 2.873064e-05 3.235681e-05 1.859710e-08 7.741761e-08 5.356390e-12 4.156666e-11 3.354101e-16 6.750560e-15
5.387094e-03 5.414704e-03 5.642385e-06 7.329863e-06 3.463599e-09 9.922333e-09 1.065844e-12 7.793325e-12 2.251933e-16 3.443534e-15
8.385306e-03 8.504118e-03 6.235282e-06 1.808066e-05 1.047556e-09 7.919174e-09 1.034803e-13 1.668894e-12 9.117677e-18 1.626778e-16
3.297005e-03 3.681091e-03 1.283496e-06 3.351958e-06 3.506800e-10 1.166461e-09 5.194548e-14 4.059215e-13 4.704270e-18 1.304784e-16
6.130065e-03 6.531801e-03 8.210165e-06 1.066633e-05 4.192534e-09 1.320456e-08 9.459991e-13 5.585495e-12 1.172550e-16 2.362650e-15
1.040651e-02 1.158450e-02 1.875555e-05 3.355240e-05 1.003505e-08 7.311491e-08 2.790962e-12 1.391010e-11 1.658025e-16 1.289115e-15


==> anc/fig1.py <==
# Visualization of the heuristic upper bounds on Z_n(X,Y) for random test sets

import numpy as np
import matplotlib.pyplot as plt

min1, bnd1, min2, bnd2, min3, bnd3, min4, bnd4, min5, bnd5 = np.loadtxt('fig1.data', unpack=True)

# aesthetic fine-tuning of the figure
plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = r'\usepackage{amsmath}'
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'computer modern roman'
plt.rcParams['font.size'] = 8
plt.rcParams['axes.titlesize'] = 'medium'
plt.rcParams['axes.linewidth'] = 0.5
plt.rcParams['xtick.major.width'] = 0.5
plt.rcParams['ytick.major.width'] = 0.5
plt.rcParams['xtick.minor.width'] = 0.5
plt.rcParams['ytick.minor.width'] = 0.5

# plot the error trends
fig, ax = plt.subplots(figsize=(5.8,2.0))
ax.set_ylim([1,2e2])
ax.set_xlim([1e-21,1e-1])
options = {'marker':'o', 'linestyle':'None', 'ms':1, 'mew':0.0}#, 'clip_on':False}
ax.loglog(min1, bnd1/min1, **options, color='black')
ax.loglog(min2, bnd2/min2, **options, color='silver')
ax.loglog(min3, bnd3/min3, **options, color='black')
ax.loglog(min4, bnd4/min4, **options, color='silver')
ax.loglog(min5, bnd5/min5, **options, color='black')
ax.text(1.5e-3,2.8,'$n = 4$')
ax.text(7e-7,6,'$n = 8$')
ax.text(2e-10,16,'$n = 12$')
ax.text(4e-14,40,'$n = 16$')
ax.text(1e-18,1.3e2,'$n = 20$')

ax.xaxis.set_minor_locator(plt.FixedLocator(np.logspace(-21, 0, num=22, base=10)))
ax.xaxis.set_minor_formatter(plt.NullFormatter())
ax.set_xlabel('$Z_n(\mathcal{X},\mathcal{Y})$')
ax.set_ylabel("$(\mathrm{upper \ bound}) / Z_n(\mathcal{X},\mathcal{Y})$")
plt.savefig('fig1.pdf', bbox_inches='tight', pad_inches=0.01)


==> anc/fig2.py <==
# Evaluation of condition number for the analytical solutions

import numpy as np
import matplotlib.pyplot as plt
from scipy.special import ellipj, ellipk, ellipkm1

def ellipj_stable(u, kp):
    '''Custom stable implementation using kp as input instead of 1 - kp^2 as second argument'''
    kp2 = kp*kp/(2.0 - kp*kp + 2.0*np.sqrt(1.0 - kp*kp))
    if kp2 == 0.0:
        sn = np.tanh(u)
        cn = dn = 1.0/np.cosh(u)
    else:
        sn, cn, dn = ellipj_stable(u/(1.0+kp2),kp2)
        sn = (1.0+kp2)*sn*cn/dn
        cn = (1.0+kp2)*(dn*dn-kp2)/((1.0-kp2*kp2)*dn)
        dn = (1.0-kp2)*(dn*dn+kp2)/((1.0-kp2*kp2)*dn)

    return (sn, cn, dn)

def interpolation_points(n, lmbda):
    '''Returns n interpolation points for [lambda, 1] & [-1, -lambda]'''
    K = ellipkm1(lmbda**2) # input is m = k^2
#    pts = np.array([ellipj(K*(n - i - 0.5)/n,1.0-lmbda**2)[2] for i in range(n)])
    pts = np.array([ellipj_stable(K*(n - i - 0.5)/n,lmbda)[2] for i in range(n)])
    return pts

def interpolation_error(pts):
    '''Returns the interpolation error for a set of interpolation points'''
    return np.prod((1.0 - pts)/(1.0 + pts))**2

def prefactor(z, pts):
    '''Returns the common prefactor for all of the interpolation functions'''
    return np.prod((z - pts)/(z + pts))

def precompute(pts):
    '''Returns the precomputed part of each interpolation function'''
    interp = np.full(len(pts), 1.0)
    for i in range(len(pts)):
        for j in range(len(pts)):
            interp[i] *= pts[i] + pts[j]
            if i != j:
                interp[i] /= pts[i] - pts[j]
    return interp

def weight(z, lmbda, pts):
    '''Returns the weight function that appears in the condition number'''
    return np.maximum(np.abs((z + lmbda)/(pts + lmbda)), np.abs((z + 1.0)/(pts + 1.0)))

# NOTE: consistent with the Chebyshev nodes in the lambda -> 1 limit,
#       the condition function is observed to have its maximum at lambda & 1 for any lambda value
def condition_function(z, lmbda, interp, pts):
    '''Returns the value of the condition-number function'''
    return np.abs(prefactor(z, pts))*np.sum(np.abs(interp*weight(z,lmbda,pts)/(z - pts)))

# scan over number of interpolation points
num_list = range(1,51)
lmbda_list = [0.9999, 1e-4, 1e-8, 1e-12, 1e-16]
kappa = np.empty((len(lmbda_list), len(num_list)))
for i_lmbda, lmbda in enumerate(lmbda_list):
    for i_num, num in enumerate(num_list):
        pts = interpolation_points(num, lmbda)
        interp = precompute(pts)
        kappa[i_lmbda,i_num] = condition_function(lmbda, lmbda, interp, pts)
        kappa[i_lmbda,i_num] -= (2.0/np.pi)*(np.euler_gamma + np.log(8.0/np.pi) + np.log(num))

# scan over lambda values in the asymptotic regime
num_list2 = [50]
lmbda_list2 = np.logspace(0.00001, 1.0, num=100, base=1e-16)
kappa2 = np.empty((len(lmbda_list2), len(num_list2)))
for i_lmbda, lmbda in enumerate(lmbda_list2):
    for i_num, num in enumerate(num_list2):
        pts = interpolation_points(num, lmbda)
        interp = precompute(pts)
        kappa2[i_lmbda,i_num] = condition_function(lmbda, lmbda, interp, pts)
        kappa2[i_lmbda,i_num] -= (2.0/np.pi)*(np.euler_gamma + np.log(8.0/np.pi) + np.log(num))

# aesthetic fine-tuning of the figure
plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = r'\usepackage{amsmath}'
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'computer modern roman'
plt.rcParams['font.size'] = 8
plt.rcParams['axes.titlesize'] = 'medium'
plt.rcParams['axes.linewidth'] = 0.5
plt.rcParams['xtick.major.width'] = 0.5
plt.rcParams['ytick.major.width'] = 0.5
plt.rcParams['xtick.minor.width'] = 0.5
plt.rcParams['ytick.minor.width'] = 0.5

# plot the error trends
fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True, tight_layout=True, figsize=(5.3,2.73))
ax1.set_ylim([0,10])
ax1.set_xlim([0,50])
ax2.set_xlim([1e-16,1])
options = {'color':'black', 'linestyle':'None', 'markerfacecolor':'None', 'mew':0.5, 'clip_on':False}
markers = ['x','^','o','+','s']
size = [2.0,2.0,2.0,2.5,2.0]
for i in range(len(lmbda_list)):
    ax1.plot(num_list, kappa[i], **options, ms=size[i], marker=markers[i])
    ax2.semilogx(lmbda_list[i], kappa[i,49], **options, ms=size[i]+1.0, marker=markers[i])

options = {'color':'black', 'lw':0.5, 'linestyle':'-'}
ax2.semilogx(lmbda_list2, kappa2[:,0], **options)

ax1.text(37,0.25,r'$\lambda=1$')
ax1.text(37,1.95,r'$\lambda=10^{-4}$')
ax1.text(37,4.5,r'$\lambda=10^{-8}$')
ax1.text(37,7.2,r'$\lambda=10^{-12}$')
ax1.text(37,9,r'$\lambda=10^{-16}$')

ax1.yaxis.set_minor_locator(plt.LinearLocator(numticks=21))
ax2.xaxis.set_minor_locator(plt.FixedLocator(np.logspace(-16, 0, num=17, base=10)))
ax2.xaxis.set_minor_formatter(plt.NullFormatter())
ax1.set_xlabel(r'$r$')
ax2.set_xlabel(r'$\lambda$')
ax1.set_ylabel(r'$\kappa_r(\lambda) - \overline{\kappa}_r$')
ax2.set_ylabel(r'$\hat{\kappa}(\lambda)$')
plt.savefig('fig2.pdf', bbox_inches='tight', pad_inches=0.01)


==> anc/fig3.py <==
# comparison of skeleton decompositions & SVDs for low-rank approximation of symmetric Cauchy matrices

import numpy as np
import matplotlib.pyplot as plt
from scipy.special import ellipj, ellipk, ellipkm1

def ellipj_stable(u, kp):
    '''Custom stable implementation of scipy.special.ellipj using kp as input instead of 1 - kp^2 as second argument'''
    kp2 = kp*kp/(2.0 - kp*kp + 2.0*np.sqrt(1.0 - kp*kp))
    if kp2 == 0.0:
        sn = np.tanh(u)
        cn = dn = 1.0/np.cosh(u)
    else:
        sn, cn, dn = ellipj_stable(u/(1.0+kp2),kp2)
        sn = (1.0+kp2)*sn*cn/dn
        cn = (1.0+kp2)*(dn*dn-kp2)/((1.0-kp2*kp2)*dn)
        dn = (1.0-kp2)*(dn*dn+kp2)/((1.0-kp2*kp2)*dn)

    return (sn, cn, dn)

def interpolation_points(n, lmbda):
    '''Returns n interpolation points for [lambda, 1] & [-1, -lambda]'''
    K = ellipkm1(lmbda**2) # input is m = k^2
#    pts = np.array([ellipj(K*(n - i - 0.5)/n,1.0-lmbda**2)[2] for i in range(n)])
    pts = np.array([ellipj_stable(K*(n - i - 0.5)/n,lmbda)[2] for i in range(n)])
    return pts

def error_points(n, lmbda):
    '''Returns n error extrema points for [lambda, 1] & [-1, -lambda]'''
    K = ellipkm1(lmbda**2) # input is m = k^2
#    pts = np.array([ellipj(K*(n-1 - i)/(n-1),1.0-lmbda**2)[2] for i in range(n)])
    pts = np.array([ellipj_stable(K*(n-1 - i)/(n-1),lmbda)[2] for i in range(n)])
    return pts

def interpolation_matrix(grid, pts):
    '''Returns an interpolation matrix from pts to grid'''

    # compute the weighted Lagrange polynomial residues rescaled by h(1) for stability
    res = np.ones(len(pts))
    for i in range(len(pts)):
        for j in range(len(pts)):
            res[i] *= (pts[i] + pts[j])*(1.0 - pts[j])/(1.0 + pts[j])
            if i != j:
                res[i] /= pts[i] - pts[j]

    mat = np.empty((len(grid),len(pts)))
    for ix, x in enumerate(grid):
        h = 1.0
        for pt in pts:
            h *= (x - pt)*(1.0 + pt)/((x + pt)*(1.0 - pt))
        for ipt, pt in enumerate(pts):
            mat[ix,ipt] = h*res[ipt]/(x - pt)

    return mat

def cauchy_matrix(x,y):
    '''Returns the matrix C[i,j] := 1/(x[i] + y[j])'''
    return 1.0/np.add.outer(x, y)

def max_rel_error(mat1, mat2):
    '''Returns the maximum relative error of mat2 w.r.t. mat1'''
    return np.amax(np.abs(1.0 - np.divide(mat2,mat1)))

def two_norm_error(mat1, mat2):
    '''Returns ||mat2 - mat1||_2'''
    s = np.linalg.svd(mat1 - mat2, compute_uv=False)
    return s[0]

def cauchy_bound(n, lmbda):
    '''Returns an upper bound on on the maximum relative error for n interpolation points and X = [lambda, 1]'''
    K = ellipkm1(lmbda**2)
    Kp = ellipk(lmbda**2)
    return 4.0*np.exp(-n*2.0*np.pi*Kp/K)

def error_scan(lmbda, size):
    '''Returns the 2-norm and max errors of the SVD and skeleton of a Cauchy matrix'''

    # cauchy matrix
    grid = error_points(size, lmbda)
    cmat = cauchy_matrix(grid, grid)

    # singular value decomposition
    u, s, vt = np.linalg.svd(cmat)

    # numerical floor on the truncated SVD reconstruction error (to be multiplied by rank)
    floor = size*s[0]*(2**(-52))

    skeleton_max = []
    skeleton_2norm = []
    svd_max = []
    svd_2norm = []
    for rank in range(size):
        if s[rank] < rank*floor:
            break

        # SVD-based low-rank approximations
        if rank != 0:
            svd = (u[:,:rank] * s[:rank]) @ vt[:rank,:]
        else:
            svd = np.zeros((size,size))

        # skeleton decomposition
        if rank != 0:
            pts = interpolation_points(rank, lmbda)
            imat = interpolation_matrix(grid, pts)
            cmat2 = cauchy_matrix(pts, grid)
            skeleton = imat @ cmat2
        else:
            skeleton = np.zeros((size,size))

        # evaluate & record errors
        skeleton_max.append(max_rel_error(cmat, skeleton))
        skeleton_2norm.append(two_norm_error(cmat, skeleton))
        svd_max.append(max_rel_error(cmat, svd))
        svd_2norm.append(s[rank])

    bound_ratio = 2.0*s[0]
    return (bound_ratio, skeleton_max, skeleton_2norm, svd_max, svd_2norm)

# data for the first figure
lmbda = 1e-7
size = 100
bound_ratio, skeleton_max, skeleton_2norm, svd_max, svd_2norm = error_scan(lmbda, size)
max_rank = 35
skeleton_max = skeleton_max[:max_rank+1]
skeleton_2norm = skeleton_2norm[:max_rank+1]
svd_max = svd_max[:max_rank+1]
svd_2norm = svd_2norm[:max_rank+1]
#print(bound_ratio,size/lmbda,bound_ratio/(size/lmbda))
#exit()

# data for the second figure
lmbda_min = 1e-11
lmbda_max = 1e-3
lmbda_num = 41
lmbda_list = np.logspace(np.log(lmbda_min)/np.log(lmbda_max), 1.0, num=lmbda_num, base=lmbda_max)

bound_ratios = []
ratio_max = []
ratio_2norm = []
ratio_prod = []
for lmbda2 in lmbda_list:
    bound_ratio2, skeleton_max_scan, skeleton_2norm_scan, svd_max_scan, svd_2norm_scan = error_scan(lmbda2, size)
    bound_ratios.append(bound_ratio2)
    ratio_max.append(np.amax(np.divide(svd_max_scan,skeleton_max_scan)))
    ratio_2norm.append(np.amax(np.divide(skeleton_2norm_scan,svd_2norm_scan)))
    ratio_prod.append(np.amax(np.multiply(np.divide(svd_max_scan,skeleton_max_scan),np.divide(skeleton_2norm_scan,svd_2norm_scan))))

# aesthetic fine-tuning of the figure
plt.rcParams['text.usetex'] = True
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'computer modern roman'
plt.rcParams['font.size'] = 8
plt.rcParams['axes.titlesize'] = 'medium'
plt.rcParams['axes.linewidth'] = 0.5
plt.rcParams['xtick.major.width'] = 0.5
plt.rcParams['ytick.major.width'] = 0.5
plt.rcParams['xtick.minor.width'] = 0.5
plt.rcParams['ytick.minor.width'] = 0.5

# plot the error trends
fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True, tight_layout=True, figsize=(5.1,2.75))
ax1.set_ylim([1,1e13])
ax1.set_xlim([0,max_rank])
ax2.set_xlim([1e-11,1e-3])
options = {'color':'black', 'linestyle':'None', 'ms':2.0, 'mew':0.5, 'markerfacecolor':'None', 'clip_on':False}
ax1.semilogy(range(max_rank+1), [bound_ratio]* (max_rank+1), **options, marker='s', label=r'$\eta_+/\eta_-$')
ax1.semilogy(range(max_rank+1), np.multiply(np.divide(svd_max,skeleton_max),np.divide(skeleton_2norm,svd_2norm)), **options, marker='o', label=r'$\mu_r^{\mathrm{skel}} \mu_r^{\mathrm{SVD}}$')
ax1.semilogy(range(max_rank+1), np.divide(svd_max,skeleton_max), **options, marker='^', label=r'$\mu_r^{\mathrm{SVD}}$')
ax1.semilogy(range(max_rank+1), np.divide(skeleton_2norm,svd_2norm), **options, marker='v', label=r'$\mu_r^{\mathrm{skel}}$')
options = {'color':'black', 'lw':0.5, 'linestyle':'-', 'ms':2.5, 'mew':0.5, 'markerfacecolor':'None'}
ax2.loglog(lmbda_list, ratio_max, **options)
ax2.loglog(lmbda_list, ratio_2norm, **options)
ax2.loglog(lmbda_list, ratio_prod, **options)
ax2.loglog(lmbda_list, bound_ratios, **options)
ax2.loglog(lmbda_list[20], bound_ratios[20], **options, marker='s', label=r'$\eta_+/\eta_-$')
ax2.loglog(lmbda_list[20], ratio_prod[20], **options, marker='o', label=r'$\mu_r^{\mathrm{skel}} \mu_r^{\mathrm{SVD}}$')
ax2.loglog(lmbda_list[20], ratio_max[20], **options, marker='^', label=r'$\mu_r^{\mathrm{SVD}}$')
ax2.loglog(lmbda_list[20], ratio_2norm[20], **options, marker='v', label=r'$\mu_r^{\mathrm{skel}}$')
ax1.yaxis.set_minor_locator(plt.FixedLocator(np.logspace(0, 13, num=14, base=10)))
ax1.yaxis.set_minor_formatter(plt.NullFormatter())
ax2.xaxis.set_minor_locator(plt.FixedLocator(np.logspace(-12, -2, num=11, base=10)))
ax2.xaxis.set_minor_formatter(plt.NullFormatter())
ax1.legend(loc='upper right', frameon=False, handletextpad=0)
ax2.legend(loc='upper right', frameon=False)
ax1.set_xlabel(r'$r$')
ax2.set_xlabel(r'$\lambda$')
ax1.text(4,2e11,r'$\lambda = 10^{-7}$')
plt.savefig('fig3.pdf', bbox_inches='tight', pad_inches=0.01)


==> anc/heuristic-test.c <==
/* Comparison between numerical and heuristic solutions of Zolotarev's 3rd problem */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>

/* prototype of function interface for calculating Zolotarev numbers */
double zolotarev_number(int n, /* order of the Zolotarev number */
                        int num1, /* number of intervals in the 1st set */
                        int num2, /* number of intervals in the 2nd set */
                        double *left1, /* left endpoints of the 1st set in increasing order [num1] */
                        double *left2, /* left endpoints of the 2nd set in increasing order [num2] */
                        double *right1, /* right endpoints of the 1st set in increasing order [num1] */
                        double *right2, /* right endpoints of the 2nd set in increasing order [num2] */
                        double *root, /* on output, roots of the optimal rational function [n] */
                        double *pole, /* on output, poles of the optimal rational function [n] */
                        double *scale, /* on output, prefactor of the optimal rational function [1] */
                        double *conum1, /* on output, condition number on the 1st set [1] */
                        double *conum2, /* on output, condition number on the 2nd set [1] */
                        int *info); /* on output, status of the calculation [1] */
/* RETURN: value of the Zolotarev number */

/* heuristic solution error for a specific choice of n_minus & n_plus */
double heuristic(int n, /* order of the Zolotarev number */
                 int n_minus, /* number of retained points at the beginning of the set */
                 int n_plus, /* number of retained points at the end of the set */
                 int num1, /* number of intervals in the 1st set */
                 int num2, /* number of intervals in the 2nd set */
                 double *end1, /* ordered endpoints of intervals in the 1st set [2*num1] */
                 double *end2) /* ordered endpoints of intervals in the 2nd set [2*num2] */
{
    int i, info;
    double scale, conum1, conum2, *root, *pole, left1, left2, right1, right2, upper_bound, correction = 1.0;
    root = (double*)malloc(sizeof(double)*(n-n_minus-n_plus));
    pole = (double*)malloc(sizeof(double)*(n-n_minus-n_plus));

    left1 = end1[n_minus];
    right1 = end1[num1 - n_plus - 1];
    left2 = end2[n_plus];
    right2 = end2[num2 - n_minus - 1];

    if(n == n_minus + n_plus)
    { upper_bound = 1.0; }
    else
    {
        upper_bound = zolotarev_number(n - n_minus - n_plus, 1, 1, &left1, &left2, &right1, &right2,
                                       root, pole, &scale, &conum1, &conum2, &info);
        if(info) { printf("ERROR: info = %d\n",info); exit(1); }
    }

    /* extra correction factor from the additional roots & poles */
    for(i=0 ; i<n_minus ; i++)
    {
        correction *= (end1[num1 - n_plus - 1] - end1[i])/(end1[num1 - n_plus - 1] - end2[num2 - n_minus - i]);
        correction *= (end2[n_plus] - end2[num2 - n_minus - i])/(end2[n_plus] - end1[i]);
    }
    for(i=0 ; i<n_plus ; i++)
    {
        correction *= (end1[num1 - n_plus - i] - end1[n_minus])/(end1[n_minus] - end2[i]);
        correction *= (end2[num2 - n_minus - 1] - end2[i])/(end1[num1 - n_plus - i] - end2[num2 - n_minus - 1]);
    }
    upper_bound *= correction;

    free(root);
    free(pole);
    return upper_bound;
}

double optimal_heuristic(int n, /* order of the Zolotarev number */
                         int num1, /* number of intervals in the 1st set */
                         int num2, /* number of intervals in the 2nd set */
                         double *end1, /* ordered endpoints of intervals in the 1st set [2*num1] */
                         double *end2) /* ordered endpoints of intervals in the 2nd set [2*num2] */
{
    int i, j;
    double min_upper_bound = INFINITY;

    for(i=0 ; i<=n ; i++)
    {
        for(j=0 ; j<=n-i ; j++)
        {
            double upper_bound = heuristic(n, i, j, num1, num2, end1, end2);
            if(upper_bound < min_upper_bound)
            { min_upper_bound = upper_bound; }
        }
    }
    return min_upper_bound;
}

/* comparison function for doubles */
int double_cmp(const void *val1, /* pointer to 1st value [1] */
               const void *val2) /* pointer to 2nd value [1] */
/* RETURN: valid comparison output, -1 for less than, 0 for equal to, & 1 for greater than */
{
    if(*(double*)val1 <= *(double*)val2) { return -1; }
    if(*(double*)val1 >= *(double*)val2) { return 1; }
    return 0;
}

int main(void)
{
    int i, j, n, num_random = 1000, info, skip;
    double end1[100], end2[100], scale, root[100], pole[100], conum1, conum2;
    double z_exact, z_approx, z_exact2, z_approx2, z_exact3, z_approx3, z_exact4, z_approx4, z_exact5, z_approx5;

    /* reproducible pseudorandomness */
    srand(1);

    for(i=0 ; i<num_random ; i++)
    {
        /* generate random sets */
        for(j=0 ; j<100 ; j++)
        {
            end1[j] = (double)rand()/(double)RAND_MAX;
            end2[j] = -(double)rand()/(double)RAND_MAX;
        }

        /* sort random sets */
        qsort(end1, 100, sizeof(double), double_cmp);
        qsort(end2, 100, sizeof(double), double_cmp);

        /* calculate numerical solutions & upper bounds at various orders */
        skip = 0;
        n = 4;
        z_exact = zolotarev_number(n, 100, 100, end1, end2, end1, end2, root, pole, &scale, &conum1, &conum2, &info);
        if(info) { skip = 1; }
        z_approx = optimal_heuristic(n, 100, 100, end1, end2);

        n = 8;
        z_exact2 = zolotarev_number(n, 100, 100, end1, end2, end1, end2, root, pole, &scale, &conum1, &conum2, &info);
        if(info) { skip = 1; }
        z_approx2 = optimal_heuristic(n, 100, 100, end1, end2);

        n = 12;
        z_exact3 = zolotarev_number(n, 100, 100, end1, end2, end1, end2, root, pole, &scale, &conum1, &conum2, &info);
        if(info) { skip = 1; }
        z_approx3 = optimal_heuristic(n, 100, 100, end1, end2);

        n = 16;
        z_exact4 = zolotarev_number(n, 100, 100, end1, end2, end1, end2, root, pole, &scale, &conum1, &conum2, &info);
        if(info) { skip = 1; }
        z_approx4 = optimal_heuristic(n, 100, 100, end1, end2);

        n = 20;
        z_exact5 = zolotarev_number(n, 100, 100, end1, end2, end1, end2, root, pole, &scale, &conum1, &conum2, &info);
        if(info) { skip = 1; }
        z_approx5 = optimal_heuristic(n, 100, 100, end1, end2);

        if(skip == 1)
        { i--; }
        else
        { printf("%e %e %e %e %e %e %e %e %e %e\n",z_exact,z_approx,z_exact2,z_approx2,z_exact3,z_approx3,z_exact4,z_approx4,z_exact5,z_approx5); }
    }

    return 0;
}

==> anc/zolotarev-number.c <==
/* Zolotarev number evaluation for finite unions of closed intervals */

/* compile into an executable as-is to use the command-line interface
   OR
   remove the main & compile into a library to use the function interface */

/* command-line interface for calculating Zolotarev numbers:
   USAGE: <executable> <order of the Zolotarev number> <input file for 1st set> <input file for 2nd set>

   input file format for sets:
   <number of closed intervals>
   <left endpoint of 1st interval> <right endpoint of 1st interval>
   <left endpoint of 2nd interval> <right endpoint of 2nd interval>
   ...
   <left endpoint of last interval> <right endpoint of last interval>

   NOTE: all endpoints should be in increasing ordered */

/* prototype of function interface for calculating Zolotarev numbers */
double zolotarev_number(int n, /* order of the Zolotarev number */
                        int num1, /* number of intervals in the 1st set */
                        int num2, /* number of intervals in the 2nd set */
                        double *left1, /* left endpoints of the 1st set in increasing order [num1] */
                        double *left2, /* left endpoints of the 2nd set in increasing order [num2] */
                        double *right1, /* right endpoints of the 1st set in increasing order [num1] */
                        double *right2, /* right endpoints of the 2nd set in increasing order [num2] */
                        double *root, /* on output, roots of the optimal rational function [n] */
                        double *pole, /* on output, poles of the optimal rational function [n] */
                        double *scale, /* on output, prefactor of the optimal rational function [1] */
                        double *conum1, /* on output, condition number on the 1st set [1] */
                        double *conum2, /* on output, condition number on the 2nd set [1] */
                        int *info); /* on output, status of the calculation [1] */
/* RETURN: value of the Zolotarev number */

/*  possible status values:
        info == -N: trivial Zolotarev solution with order reduced by N
        info == 0: successful calculation of Zolotarev number with full order
        info == 1: misordering detected in 1st set
        info == 2: misordering detected in 2nd set
        info == 3: misordering detected between sets
        info == 4: numerical pinning of a root or pole has prevented convergence
*/

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>

/* common but nonstandard POSIX definition of pi */
#ifndef M_PI
#define M_PI 3.14159265358979323846
#endif

/* maximum number of iterations of the ascending Landen transformation needed at double precision */
#define MAX_ITER_DN 15

/* maximum number of iterations for root finding */
#define MAX_ITER_ROOT 50

/* tolerance for secant method to identify the step before expected convergence */
#define SECANT_TOL 1e-11

/* tolerance for Newton's method to identify the step before expected convergence */
#define NEWTON_TOL 1e-9

/* tolerance for the golden section search */
#define GOLDEN_TOL 1e-7

/* log-tolerance for linear search step underflow */
#define STEP_TOL 34.0

/* maximum number of iterations in the numerical solver */
#define MAX_ITER 1000

/* locate a point in a finite union of closed intervals using a binary search */
int locate(double x, /* point to locate */
           int num, /* number of intervals in the set */
           double *left, /* left endpoints of the set in increasing order [num] */
           double *right) /* left endpoints of the set in increasing order [num] */
/* RETURN: +i if x is in the interval [left[i], right[i]],
           -i if x is in the gap between right[i-1] & left[i] */
{
    int lower = 0, upper = num-1;
    if(x <= right[0]) { return 0; }
    if(x >= left[num-1]) { return num-1; }
    while (lower+1 != upper)
    {
        int mid = (lower+upper)/2;
        if(x < left[mid]) { upper = mid; }
        else { lower = mid; }
    }

    if(x <= right[lower]) { return lower; }
    return -upper;
}

/* construct a Mobius transformation, z |-> (map[0]*z + map[1])/(map[2]*z + map[3]),
   to the standard domain of [lambda, 1] for the 1st set & [-1, -lambda] for the 2nd set */
double mobius_setup(int num1, /* number of intervals in the 1st set */
                    int num2, /* number of intervals in the 2nd set */
                    double *map, /* coefficients of the Mobius transformation [4] */
                    double *left1, /* left endpoints of the 1st set in increasing order [num1] */
                    double *left2, /* left endpoints of the 2nd set in increasing order [num2] */
                    double *right1, /* right endpoints of the 1st set in increasing order [num1] */
                    double *right2, /* right endpoints of the 2nd set in increasing order [num2] */
                    int *info) /* on output, status of the calculation [1] */
/* RETURN: lambda value for the mapped domain */
{
    int i;
    double lambda, xmin, xmax, ymin, ymax;

    /* check ordering of sets */
    for(i=0 ; i<num1 ; i++)
    { if(left1[i] > right1[i]) { *info = 1; return 0.0; } }
    for(i=1 ; i<num1 ; i++)
    { if(right1[i-1] > left1[i] || left1[i-1] == left1[i] || right1[i-1] == right1[i]) { *info = 1; return 0.0; } }
    for(i=0 ; i<num2 ; i++)
    { if(left2[i] > right2[i]) { *info = 2; return 0.0; } }
    for(i=1 ; i<num2 ; i++)
    { if(right2[i-1] > left2[i] || left2[i-1] == left2[i] || right2[i-1] == right2[i]) { *info = 2; return 0.0; } }

    /* find mapped endpoints of the sets */
    xmin = left1[0];
    xmax = right1[num1-1];
    ymin = left2[0];
    ymax = right2[num2-1];

    if(xmin < ymin && xmax > ymax) /* 1st set encompasses the 2nd set */
    {
        i = locate(ymin, num1, left1, right1);
        if(i >= 0) { *info = 3; return 0.0; }
        xmin = left1[-i];
        xmax = right1[-i-1]; 
    }
    else if(xmin > ymin && xmax < ymax) /* 2nd set encompasses the 1st set */
    {
        i = locate(xmin, num2, left2, right2);
        if(i >= 0) { *info = 3; return 0.0; }
        ymin = left2[-i];
        ymax = right2[-i-1];
    }
    else if( (xmin < ymin && xmax > ymin) || (xmin < ymax && xmax > ymax) ) /* input sets cannot be mapped to ordered sets */
    { *info = 3; return 0.0; }

    /* calculate lambda & the transformation coefficients */
    lambda = sqrt(fabs((xmax-xmin)*(ymax-ymin))) - sqrt(fabs((xmax-ymax)*(xmin-ymin)));
    lambda = lambda*lambda/fabs((xmin-ymax)*(xmax-ymin));
    map[0] = -(1.0-lambda)*xmin*xmax + (1.0+lambda)*ymax*xmax - 2.0*lambda*ymax*xmin;
    map[1] = -(1.0-lambda)*lambda*xmin*xmax - (1.0+lambda)*lambda*ymax*xmax + 2.0*lambda*ymax*xmin;
    map[2] = (1.0-lambda)*ymax - (1.0+lambda)*xmin + 2.0*lambda*xmax;
    map[3] = (1.0-lambda)*lambda*ymax + (1.0+lambda)*lambda*xmin - 2.0*lambda*xmax;

    *info = 0;
    return lambda;
}

/* apply a Mobius transformation or its inverse */
double mobius(double z, /* point that is being transformed */
              double *map) /* 4 points defining the transformation [4] */
/* RETURN: value of transformed point */
{ return (map[0]*z + map[1])/(map[2]*z + map[3]); }
double mobius_inv(double z, /* point that is being transformed */
                  double *map) /* 4 points defining the transformation [4] */
/* RETURN: value of transformed point */
{
    if(fabs(z) == INFINITY)
    { return -map[3]/map[2]; }
    return (map[3]*z - map[1])/(-map[2]*z + map[0]);
}

/* elliptic integral of the 1st kind via the Arithmetic Geometric Mean (AGM) algorithm */
double elliptic_K(double k_prime) /* convenient transformation of the function argument, k_prime = sqrt(1 - k^2) */
/* RETURN: value of K(k') = K'(k), where k' = sqrt(1 - k^2) */
{
  double a = 1.0, b = k_prime, c = 1.0;

  if(k_prime < 0.0 || k_prime > 1.0)
  { printf("ERROR: argument of K must be in [0,1]\n"); exit(1); }
  while( a != a-c ) /* stagnation termination */
  {
    c = 0.5*(a-b);
    b = sqrt(a*b);
    a -= c;
  }
  return 0.5*M_PI/a;
}

/* delta amplitude, one of the Jacobi elliptic functions, via ascending Landen transformations
   NOTE: the descending Landen transformation can be faster for k_prime ~= 1, but it is numerically unstable in its native form
   NOTE: this is most accurate for small u; large u values can be mapped to small u values based on the period of dn, 4*K(k) */
double elliptic_dn(double u, /* 1st argument of dn(u,k) */
                   double k_prime) /* convenient transformation of 2nd argument of dn(u,k), k_prime = sqrt(1 - k^2) */
/* RETURN: value of dn(u,k) */
{
    int i = 0, j;
    double dn, k_map[MAX_ITER_DN];

    if(k_prime < 0.0 || k_prime > 1.0)
    { printf("ERROR: 2nd argument of dn must be in [0,1]\n"); exit(1); }
    if(k_prime == 1.0)
    { return 1.0; }
    
    k_map[0] = k_prime;
    while(k_map[i] != 0.0)
    {
        double k_pow2 = k_map[i]*k_map[i];

        if(i == MAX_ITER_DN-1)
        { printf("ERROR: maximum iteration exceeded in elliptic_dn\n"); exit(1); }

        k_map[++i] = k_pow2/(2.0 - k_pow2 + 2.0*sqrt(1.0 - k_pow2));
        u /= 1.0 + k_map[i];
    }
    dn = 1.0/cosh(u);
    for(j=i-1 ; j>0 ; j--)
    { dn = (dn+k_map[j]/dn)/(1.0+k_map[j]); }
    return dn;
}

/* check for trivial & analytical solutions */
double zolotarev_check(int n, /* order of the Zolotarev number */
                       int num1, /* number of intervals in the 1st set */
                       int num2, /* number of intervals in the 2nd set */
                       double lambda, /* lambda value of the Mobius transformation */
                       double *map, /* mapping coefficients of the Mobius transformation [4] */
                       double *left1, /* left endpoints of the 1st set in increasing order [num1] */
                       double *left2, /* left endpoints of the 2nd set in increasing order [num2] */
                       double *right1, /* right endpoints of the 1st set in increasing order [num1] */
                       double *right2, /* right endpoints of the 2nd set in increasing order [num2] */
                       double *root, /* on output, roots of the optimal rational function [n] */
                       double *pole, /* on output, poles of the optimal rational function [n] */
                       double *scale, /* on output, prefactor of the optimal rational function [1] */
                       int *info) /* on output, status of the calculation [1] */
/* RETURN: Zolotarev number of a valid solution, otherwise -1.0 */
{
    int i, left_degen = 0, right_degen = 0, analytical = 1;
    double max_error, Kp = elliptic_K(lambda);
    *info = 0;
    *scale = 1.0; /* value for analytical solutions, irrelevant to trivial solutions */

    /* check for trivial solutions */
    if(num1 <= n)
    {
        left_degen = 1;
        for(i=0 ; i<num1 ; i++)
        { if(left1[i] != right1[i]) { left_degen = 0; } }
    }
    if(num2 <= n)
    {
        right_degen = 1;
        for(i=0 ; i<num2 ; i++)
        { if(left2[i] != right2[i]) { right_degen = 0; } }
    }
    if(left_degen == 1 || right_degen == 1)
    { max_error = 0.0; }
    if(left_degen == 1 && right_degen == 1 && num1 == num2)
    {
        *info = num1 - n;
        for(i=0 ; i<num1 ; i++)
        {
            root[i] = mobius_inv(left1[i],map);
            pole[i] = mobius_inv(left2[i],map);
        }
    }
    else if(left_degen == 1 && (right_degen == 0 || num1 < num2))
    {
        *info = num1 - n;
        for(i=0 ; i<num1 ; i++)
        {
            root[i] = mobius_inv(left1[i],map);
            pole[i] = -elliptic_dn(Kp*(1.0 - ((double)i+0.5)/(double)num1),lambda);
        }
    }
    else if(right_degen == 1 && (left_degen == 0 || num2 < num1))
    {
        *info = num2 - n;
        for(i=0 ; i<num2 ; i++)
        {
            root[i] = elliptic_dn(Kp*(1.0 - ((double)i+0.5)/(double)num2),lambda);
            pole[i] = mobius_inv(left2[i],map);
        }
    }

    /* check for analytical solutions */
    if(left_degen == 0 && right_degen == 0)
    {
        for(i=1 ; i<n ; i++)
        {
            double ext = elliptic_dn(Kp*(1.0 - (double)i/(double)n),lambda);
            if(locate(mobius( ext,map), num1, left1, right1) < 0 ||
               locate(mobius(-ext,map), num2, left2, right2) < 0)
            { analytical = 0; }
        }

        if(analytical)
        {
            max_error = 1.0;
            for(i=0 ; i<n ; i++)
            {
                root[i] = elliptic_dn(Kp*(1.0 - ((double)i+0.5)/(double)n),lambda);
                pole[i] = -root[i];
                max_error *= ((1.0 - root[i])*(1.0 - root[i]))/((1.0 + root[i])*(1.0 + root[i]));
            }
        }
    }

    /* output when trivial & analytical solutions aren't valid */
    if(left_degen == 0 && right_degen == 0 && analytical == 0)
    { max_error = -1.0; }

    return max_error;
}

/* invert the Zolotarev mapping function dn(Kp*(1.0 - x), lambda) using the secant method */
double dn_inv(double val, /* value of the map */
              double Kp, /* scale factor for 1st argument of dn */
              double lambda) /* 2nd argument of dn */
/* RETURN: x term in 1st argument of the mapping function that produces val */
{
    int iter = 0, not_converged = 1, almost_converged = 0;
    double arg1, val1, arg2, val2;

    /* snap back out of bounds solutions */
    if(val <= lambda) { return 0.0; }
    if(val >= 1.0) { return 1.0; }

    /* initial guess for the inverse (small lambda limit) */
    arg1 = 1.0 - log(val)/log(lambda);
    val1 = elliptic_dn(Kp*(1.0 - arg1), lambda);
    if(arg1 < 0.5) { arg2 = arg1 + 1e-7; }
    else { arg2 = arg1 - 1e-7; }
    val2 = elliptic_dn(Kp*(1.0 - arg2), lambda);

    while(not_converged)
    {
        double arg3 = (arg2*(val - val1) + arg1*(val2 - val))/(val2 - val1);
        double val3 = elliptic_dn(Kp*(1.0 - arg3), lambda);
        val1 = val2;
        arg1 = arg2;
        val2 = val3;
        arg2 = arg3;
        if(val2 == val)
        { return arg2; }
        if(almost_converged)
        { not_converged = 0; }
        if(fabs(val2-val) < SECANT_TOL*fabs(val))
        { almost_converged = 1; }
        if(++iter == MAX_ITER_ROOT)
        { printf("ERROR: maximum iteration exceeded in dn_inv\n"); exit(1); }      
    }
    return arg2;
}

/* inital guess for a Zolotarev number minimizer */
void zolotarev_guess(int n, /* order of the Zolotarev number */
                     int num, /* number of intervals in the set */
                     double lambda, /* lambda value of the Mobius transformation, negative sign denotes [-lambda,-1] domain */
                     double *map, /* mapping coefficients of the Mobius transformation [4] */
                     double *left, /* left endpoints of the set in increasing order [num] */
                     double *right, /* right endpoints of the set in increasing order [num] */
                     double *root) /* on output, trial roots of the rational function [n] */
{
    int i, unconverged = 1, lambda_flip = 0;
    double Kp = elliptic_K(fabs(lambda)), *ext = (double*)malloc(sizeof(double)*(n+1));

    /* temporarily flip Mobius transformation for [-lambda,-1] domain */
    if(lambda < 0.0)
    { lambda = -lambda; map[0] = -map[0]; map[2] = -map[2]; lambda_flip = 1; }

    /* assign valid initial values to ext by sequential insertion to most distant point */
    ext[0] = 0.0;
    ext[1] = 1.0;
    for(i=1 ; i<n ; i++)
    {
        /* find most distant point */
        int j, max_index = 0;
        double max_ext = 0.0, max_dist = 0.0;
        for(j=0 ; j<i ; j++)
        {
            /* find most distant point between ext[j] & ext[j+1] */
            double new_ext = 0.5*(ext[j+1]+ext[j]), new_dist = 0.5*(ext[j+1]-ext[j]);
            int loc = locate(mobius(elliptic_dn(Kp*(1.0-new_ext),lambda),map), num, left, right);
            if(loc < 0)
            {
                double new_ext1 = dn_inv(mobius_inv(right[-loc-1],map), Kp, lambda);
                double new_ext2 = dn_inv(mobius_inv(left[-loc],map), Kp, lambda);
                double new_dist1 = ext[j+1]-new_ext1, new_dist2 = ext[j+1]-new_ext2;
                if(new_ext1-ext[j] < new_dist1) { new_dist1 = new_ext1-ext[j]; }
                if(new_ext2-ext[j] < new_dist2) { new_dist2 = new_ext2-ext[j]; }
                if(new_dist1 > new_dist2)
                { new_dist = new_dist1; new_ext = new_ext1; }
                else
                { new_dist = new_dist2; new_ext = new_ext2; }
            }

            if(new_dist > max_dist)
            {
                max_index = j+1;
                max_ext = new_ext;
                max_dist = new_dist;
            }
        }

        /* insert most distant point */
        for(j=i+1 ; j>max_index ; j--)
        { ext[j] = ext[j-1]; }
        ext[max_index] = max_ext;
    }

    /* assign equidistant values to roots */
    for(i=0 ; i<n ; i++)
    { root[i] = elliptic_dn(Kp*(1.0 - 0.5*(ext[i]+ext[i+1])), lambda); }

    /* reverse Mobius transformation & trial roots for [-lambda,-1] domain */
    if(lambda_flip)
    {
        map[0] = -map[0]; map[2] = -map[2];
        for(i=0 ; i<n ; i++) { root[i] = -root[i]; }
    }

    free(ext);
}

/* rational function in the objective function */
double rational(int n, /* number of roots/poles of the rational function */
                double z, /* point at which the rational function is evaluated */
                double *root, /* roots of the rational function [n] */
                double *pole) /* poles of the rational function [n] */
/* RETURN: prod_i (z - root[i])/(z - pole[i]) */
{
    int i;
    double ans = 1.0;

    for(i=0 ; i<n ; i++)
    { ans *= (z-root[i])/(z-pole[i]); }
    return ans;
}

/* 1st & 2nd logarithmic derivatives of the rational function in the objective function */
void dlog_rational(int n, /* number of roots/poles of the rational function */
                   double z, /* point at which the rational function is evaluated */
                   double *root, /* roots of the rational function [n] */
                   double *pole, /* poles of the rational function [n] */
                   double *deriv) /* 1st & 2nd logarithmic derivatives on output [2] */
{
    int i;

    deriv[0] = deriv[1] = 0.0;
    for(i=0 ; i<n ; i++)
    {
        double inv_root = 1.0/(z - root[i]), inv_pole = 1.0/(z - pole[i]);
        deriv[0] += inv_root - inv_pole;
        deriv[1] -= inv_root*inv_root - inv_pole*inv_pole;
    }
}

/* find a local extremum using bisection & Newton's method on a mapped domain */
double local_extremum(int n, /* number of roots/poles of the rational function */
                      double left, /* lower bound on the search interval */
                      double right, /* upper bound on the search interval */
                      double *root, /* roots of the rational function [n] */
                      double *pole) /* poles of the rational function [n] */
/* RETURN: location of the local extremum */
{
    int iter = 0, not_converged = 1, almost_converged = 0;
    double deriv[2], guess = 0.5*(left+right), dguess = left-right;

    while(not_converged)
    {
        /* Newton update w/ bisection failsafe */
        if(guess + dguess <= left || guess + dguess >= right)
        { guess = 0.5*(left + right); }
        else
        { guess += dguess; }

        /* update function value */
        dlog_rational(n, guess, root, pole, deriv);
        dguess = deriv[0]/fabs(deriv[1]);
        if(dguess > 0.0) { left = guess; }
        else { right = guess; }

        /* convergence criteria */
        if(almost_converged)
        { not_converged = 0; }
        if(fabs(dguess) < NEWTON_TOL*fabs(guess))
        { almost_converged = 1; }
        if(++iter == MAX_ITER_ROOT)
        { printf("ERROR: maximum iteration exceeded in local_extrema\n"); exit(1); }
    }
    return guess;
}

/* find all extrema of a rational function between its roots & in the approximation domain */
void all_extrema(int n, /* order of the Zolotarev number */
                 int num, /* number of intervals in the set */
                 double lambda, /* lambda value of the Mobius transformation, negative sign denotes [-lambda,-1] domain */
                 double *map, /* mapping coefficients of the Mobius transformation [4] */
                 double *left, /* left endpoints of the set in increasing order [num] */
                 double *right, /* right endpoints of the set in increasing order [num] */
                 double *root, /* roots of the rational function [n] */
                 double *pole, /* poles of the rational function [n] */
                 double *ext, /* on output, local extrema of the rational function [n+1] */
                 double *res) /* on output, absolute log at local extrema [n+1] */
{
    int i, loc, lambda_flip = 0;

    /* temporarily flip Mobius transformation, roots, & poles for [-lambda,-1] domain */
    if(lambda < 0.0)
    {
        lambda_flip = 1; lambda = -lambda;
        map[0] = -map[0]; map[2] = -map[2];
        for(i=0 ; i<n ; i++)
        { root[i] = -root[i]; pole[i] = -pole[i]; }
    }

    ext[0] = lambda; res[0] = log(fabs(rational(n, lambda, root, pole)));
    ext[n] = 1.0; res[n] = log(fabs(rational(n, 1.0, root, pole)));

    for(i=1 ; i<n ; i++)
    {
        /* unconstrained local extremum */
        ext[i] = local_extremum(n, root[i-1], root[i], root, pole);

        /* apply set constraints to extremum */
        loc = locate(mobius(ext[i],map), num, left, right);
        if(loc < 0)
        {
            double ext1 = mobius_inv(right[-loc-1],map), ext2 = mobius_inv(left[-loc],map);
            double val1 = -INFINITY, val2 = -INFINITY;
            if(ext1 >= root[i-1] && ext1 <= root[i])
            { val1 = log(fabs(rational(n, ext1, root, pole))); }
            if(ext2 >= root[i-1] && ext2 <= root[i])
            { val2 = log(fabs(rational(n, ext2, root, pole))); }
            if(val1 >= val2)
            { ext[i] = ext1; res[i] = val1; }
            else
            { ext[i] = ext2; res[i] = val2; }
        }
        else
        { res[i] = log(fabs(rational(n,ext[i],root,pole))); }
    }

    /* revert the flipped Mobius transformation, roots, & poles for [-lambda,-1] domain */
    if(lambda_flip)
    {
        map[0] = -map[0]; map[2] = -map[2];
        for(i=0 ; i<n ; i++)
        { root[i] = -root[i]; pole[i] = -pole[i]; }
        for(i=0 ; i<n+1 ; i++)
        { ext[i] = -ext[i]; }
    }
}

/* weights for the linearized solution updates */
void solution_weight(int n, /* number of roots/poles of the rational function */
                     double *root, /* roots of the rational function [n] */
                     double *pole, /* poles of the rational function [n] */
                     double *ext1, /* locations of extrema that interleave roots [n+1] */
                     double *ext2, /* locations of extrema that interleave poles [n+1] */
                     double *pre1, /* 1st prefactor [n+1] */
                     double *pre2, /* 2nd prefactor [n+1] */
                     double *post1, /* 1st postfactor [n] */
                     double *post2) /* 2nd postfactor [n] */
{
    int i, j;

    /* calculate weights that appear in the Cauchy kernel summation */
    for(i=0 ; i<n+1 ; i++)
    {
        pre1[i] = pre2[i] = 1.0;
        for(j=0 ; j<n ; j++)
        {
            pre1[i] *= (ext1[i] - pole[j])*(ext1[i] - root[j])/((ext1[i] - ext2[j])*(ext1[i] - ext1[j+(j>=i)]));
            pre2[i] *= (root[j] - ext2[i])*(pole[j] - ext2[i])/((ext1[j] - ext2[i])*(ext2[j+(j>=i)] - ext2[i]));
        }
        pre1[i] /= ext1[i] - ext2[n];
        pre2[i] /= ext1[n] - ext2[i];
    }

    /* calculate the prefactor weights on the root & pole updates */
    for(i=0 ; i<n ; i++)
    {
        post1[i] = (ext2[0] - root[i])*(ext1[0] - root[i]);
        post2[i] = (pole[i] - ext1[0])*(pole[i] - ext2[0]);
        for(j=0 ; j<n-1 ; j++)
        {
            post1[i] *= (ext2[j+1] - root[i])*(ext1[j+1] - root[i])/((pole[j] - root[i])*(root[j+(j>=i)] - root[i]));
            post2[i] *= (pole[i] - ext1[j+1])*(pole[i] - ext2[j+1])/((pole[i] - root[j])*(pole[i] - pole[j+(j>=i)]));
        }
        post1[i] *= (ext2[n] - root[i])*(ext1[n] - root[i])/(pole[n-1] - root[i]);
        post2[i] *= (pole[i] - ext1[n])*(pole[i] - ext2[n])/(pole[i] - root[n-1]);
    }
}

/* calculate a solution update given the existing solution & pre/post-factors */
void solution_update(int n, /* number of roots/poles of the rational function */
                     double *root, /* roots of the rational function [n] */
                     double *pole, /* poles of the rational function [n] */
                     double *ext1, /* locations of extrema that interleave roots [n+1] */
                     double *ext2, /* locations of extrema that interleave poles [n+1] */
                     double *res1, /* absolute log of the residual error at extrema that interleave roots [n+1] */
                     double *res2, /* absolute log of the residual error at extrema that interleave poles [n+1] */
                     double *error, /* error equioscillation value [1] */
                     double *scale, /* rational function scale factor [1] */
                     double *droot, /* search direction for roots [n] */
                     double *dpole, /* search direction for poles [n] */
                     double *pre1, /* 1st prefactor [n+1] */
                     double *pre2, /* 2nd prefactor [n+1] */
                     double *post1, /* 1st postfactor [n] */
                     double *post2) /* 2nd postfactor [n] */
{
    int i, j;
    double denominator = 0.0;

    /* calculate max_error updates */
    *error = 0.0;
    for(i=0 ; i<n+1 ; i++)
    {
        *error += pre1[i]*res1[i] + pre2[i]*res2[i];
        denominator += pre1[i] + pre2[i];
    }
    *error /= denominator;

    /* calculate scale update */
    *scale = 0.0;
    for(i=0 ; i<n+1 ; i++)
    { *scale += ext1[i]*(*error - res1[i])*pre1[i] + ext2[i]*(*error - res2[i])*pre2[i]; }

    /* calculate root & pole updates */
    for(i=0 ; i<n ; i++)
    {
        droot[i] = 0.0;
        dpole[i] = 0.0;

        for(j=0 ; j<n+1 ; j++)
        {
            droot[i] += pre1[j]*(*error - res1[j])/(root[i] - ext1[j]) + pre2[j]*(*error - res2[j])/(root[i] - ext2[j]);
            dpole[i] += pre1[j]*(*error - res1[j])/(pole[i] - ext1[j]) + pre2[j]*(*error - res2[j])/(pole[i] - ext2[j]);
        }

        droot[i] *= post1[i];
        dpole[i] *= post2[i];
    }

    /* switch from logarithms to values */
    *scale = exp(*scale);
    *error = exp(2.0*(*error));
}

/* objective function for the line search */
double step_objective(double step, /* step weight in [0,1] */
                      int n, /* number of roots/poles of the rational function */
                      double *error, /* overall maximum error of the rational function [1] */
                      double *scale, /* scale factor of the rational function [1] */
                      double *root, /* roots of the rational function [n] */
                      double *pole, /* poles of the rational function [n] */
                      double *ext1, /* locations of extrema that interleave roots [n+1] */
                      double *ext2, /* locations of extrema that interleave poles [n+1] */
                      double *res1, /* absolute log of the residual error at extrema that interleave roots [n+1] */
                      double *res2, /* absolute lof of the residual error at extrema that interleave poles [n+1] */
                      double *droot, /* search direction for roots [n] */
                      double *dpole, /* search direction for poles [n] */
                      double *root2, /* workspace to avoid overwriting root [n] */
                      double *pole2) /* workspace to avoid overwriting pole [n] */
{
    int i;
    double min1, min2, max1, max2;

    /* construct new solution */
    for(i=0 ; i<n ; i++)
    {
        double z = log(root[i] - ext1[i]) - log(ext1[i+1] - root[i]);
        double dz = droot[i]*(1.0/(root[i] - ext1[i]) + 1.0/(ext1[i+1] - root[i]));
        root2[i] = (ext1[i] + exp(z + step*dz)*ext1[i+1])/(1.0 + exp(z + step*dz));

        z = log(pole[i] - ext2[i+1]) - log(ext2[i] - pole[i]);
        dz = dpole[i]*(1.0/(pole[i] - ext2[i+1]) + 1.0/(ext2[i] - pole[i]));
        pole2[i] = (ext2[i+1] + exp(z + step*dz)*ext2[i])/(1.0 + exp(z + step*dz));
    }

    /* calculate new maximum error */
    for(i=0 ; i<n+1 ; i++)
    {
        res1[i] = log(fabs(rational(n,ext1[i],root2,pole2)));
        res2[i] = log(fabs(rational(n,ext2[i],pole2,root2)));
    }
    min1 = res1[0]; min2 = res2[0]; max1 = res1[0]; max2 = res2[0];
    for(i=1 ; i<n+1 ; i++)
    {
        if(min1 > res1[i]) { min1 = res1[i]; }
        if(min2 > res2[i]) { min2 = res2[i]; }
        if(max1 < res1[i]) { max1 = res1[i]; }
        if(max2 < res2[i]) { max2 = res2[i]; }
    }
    *error = exp(max1 + max2);
    *scale = exp(0.5*(max2 - max1));
    if(max1 - min1 < max2 - min2)
    { return max2 - min2; }
    return max1 - min1;
}

/* perform a golden section search in the linear search direction that reduces equioscillation errors */
/* this implementation draws heavily from [https://en.wikipedia.org/wiki/Golden-section_search] */
double safe_step(int n, /* number of roots/poles of the rational function */
                 double *error, /* overall maximum error of the rational function [1] */
                 double *scale, /* scale factor of the rational function [1] */
                 double *root, /* roots of the rational function [n] */
                 double *pole, /* poles of the rational function [n] */
                 double *ext1, /* locations of extrema that interleave roots [n+1] */
                 double *ext2, /* locations of extrema that interleave poles [n+1] */
                 double *res1, /* absolute log of the residual error at extrema that interleave roots [n+1] */
                 double *res2, /* absolute lof of the residual error at extrema that interleave poles [n+1] */
                 double *droot, /* search direction for roots [n] */
                 double *dpole, /* search direction for poles [n] */
                 double *root2, /* workspace to avoid overwriting root [n] */
                 double *pole2, /* workspace to avoid overwriting pole [n] */
                 int *info) /* on output, status of the calculation [1] */
/* RETURN: amount of reduction in the equioscillation error */
{
    int i;
    double min1, min2, max1, max2, old_min, new_min, a, b, c, d, fc, fd, gap, invphi, invphi2, max_step;
    invphi = 0.5*sqrt(5.0) - 0.5;
    invphi2 = 1.5 - 0.5*sqrt(5.0);

    /* adjust max_step to avoid root/pole collisions (broken search direction) */
    max_step = 1.0;
    for(i=0 ; i<n ; i++)
    {
        double z = log(root[i] - ext1[i]) - log(ext1[i+1] - root[i]);
        double dz = droot[i]*(1.0/(root[i] - ext1[i]) + 1.0/(ext1[i+1] - root[i]));
        if(z > STEP_TOL) { *info = 4; return 0.0; }
        if(z + max_step*dz > STEP_TOL)
        { max_step = (STEP_TOL-z)/dz; }
        if(z < -STEP_TOL) { *info = 4; return 0.0; }
        if(z + max_step*dz < -STEP_TOL)
        { max_step = (-STEP_TOL-z)/dz; }

        z = log(pole[i] - ext2[i+1]) - log(ext2[i] - pole[i]);
        dz = dpole[i]*(1.0/(pole[i] - ext2[i+1]) + 1.0/(ext2[i] - pole[i]));
        if(z > STEP_TOL) { *info = 4; return 0.0; }
        if(z + max_step*dz > STEP_TOL)
        { max_step = (STEP_TOL-z)/dz; }
        if(z < -STEP_TOL) { *info = 4; return 0.0; }
        if(z + max_step*dz < -STEP_TOL)
        { max_step = (-STEP_TOL-z)/dz; }
    }

    /* calculate initial equioscllation error */
    min1 = res1[0]; min2 = res2[0]; max1 = res1[0]; max2 = res2[0];
    for(i=1 ; i<n+1 ; i++)
    {
        if(min1 > res1[i]) { min1 = res1[i]; }
        if(min2 > res2[i]) { min2 = res2[i]; }
        if(max1 < res1[i]) { max1 = res1[i]; }
        if(max2 < res2[i]) { max2 = res2[i]; }
    }
    *error = exp(max1 + max2);
    *scale = exp(0.5*(max2 - max1));
    old_min = max1 - min1;
    if(max1 - min1 < max2 - min2)
    { old_min = max2 - min2; }

    /* perform a golden section search */
    a = 0.0;
    b = max_step;
    gap = max_step;
    c = a + invphi2*gap;
    d = a + invphi*gap;
    fc = step_objective(c, n, error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2);
    fd = step_objective(d, n, error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2);
    do
    {
        gap *= invphi;
        if(fc < fd)
        {
            b = d;
            d = c;
            fd = fc;
            c = a + invphi2*gap;
            fc = step_objective(c, n, error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2);
        }
        else
        {
            a = c;
            c = d;
            fc = fd;
            d = a + invphi*gap;
            fd = step_objective(d, n, error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2);
        }
    } while(gap > GOLDEN_TOL*max_step);

    /* update roots & poles for the new solution that are consistent w/ scale & error */
    if(fc < fd)
    { new_min = step_objective(d, n, error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2); }
    else
    { new_min = step_objective(b, n, error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2); }
    for(i=0 ; i<n ; i++)
    {
        root[i] = root2[i];
        pole[i] = pole2[i];
    }

    *info = 0;
    return old_min - new_min;
}

/* main solver loop for computing numerical solutions for Zolotarev numbers */
double zolotarev_solve(int n, /* order of the Zolotarev number */
                       int num1, /* number of intervals in the 1st set */
                       int num2, /* number of intervals in the 2nd set */
                       double lambda, /* lambda value of the Mobius transformation */
                       double *map, /* mapping coefficients of the Mobius transformation [4] */
                       double *left1, /* left endpoints of the 1st set in increasing order [num1] */
                       double *left2, /* left endpoints of the 2nd set in increasing order [num2] */
                       double *right1, /* right endpoints of the 1st set in increasing order [num1] */
                       double *right2, /* right endpoints of the 2nd set in increasing order [num2] */
                       double *root, /* trial roots of the rational function [n] */
                       double *pole, /* trial poles of the optimal rational function [n] */
                       double *scale, /* on output, prefactor of the optimal rational function [1] */
                       int *info) /* on output, status of the calculation [1] */
/* RETURN: value of the Zolotarev number for the numerical solution */
{
    int iter = 0;
    double *ext1, *ext2, *res1, *res2, *pre1, *pre2, *post1, *post2, *droot, *dpole, *root2, *pole2, error, progress = 1.0;
    ext1 = (double*)malloc(sizeof(double)*(n+1));
    ext2 = (double*)malloc(sizeof(double)*(n+1));
    res1 = (double*)malloc(sizeof(double)*(n+1));
    res2 = (double*)malloc(sizeof(double)*(n+1));
    pre1 = (double*)malloc(sizeof(double)*(n+1));
    pre2 = (double*)malloc(sizeof(double)*(n+1));
    post1 = (double*)malloc(sizeof(double)*n);
    post2 = (double*)malloc(sizeof(double)*n);
    droot = (double*)malloc(sizeof(double)*n);
    dpole = (double*)malloc(sizeof(double)*n);
    root2 = (double*)malloc(sizeof(double)*n);
    pole2 = (double*)malloc(sizeof(double)*n);
    *info = 0;

    while(progress > 0.0 && ++iter < MAX_ITER)
    {
        /* calculate new local extrema in both domains */
        all_extrema(n, num1, lambda, map, left1, right1, root, pole, ext1, res1);
        all_extrema(n, num2, -lambda, map, left2, right2, pole, root, ext2, res2);

        /* calculate a search direction */
        solution_weight(n, root, pole, ext1, ext2, pre1, pre2, post1, post2);
        solution_update(n, root, pole, ext1, ext2, res1, res2, &error, scale, droot, dpole, pre1, pre2, post1, post2);

        /* take a safe step in the search direction to improve equioscillation */
        progress = safe_step(n, &error, scale, root, pole, ext1, ext2, res1, res2, droot, dpole, root2, pole2, info);
        if(*info != 0) { break; }
    }
    if(iter == MAX_ITER)
    { *info = 5; }

    free(pole2);
    free(root2);
    free(dpole);
    free(droot);
    free(post2);
    free(post1);
    free(pre2);
    free(pre1);
    free(res2);
    free(res1);
    free(ext2);
    free(ext1);
    return error;
}

/* condition number function */
double cofunc(int n, /* number of roots/poles of the rational function */
              double z, /* point at which the rational function is evaluated */
              double lambda, /* edge of approximation domain, [lambda, 1] */
              double *root, /* roots of the rational function [n] */
              double *pole, /* poles of the rational function [n] */
              double *pre) /* precomputed coefficients of the weighted Lagrange polynomials [n] */
/* RETURN: value of the condition number function */
{
    int i;
    double ans = 0.0;

    for(i=0 ; i<n ; i++)
    {
        double opt = (z < root[i]) ? 1.0 : lambda;
        if(z == root[i]) { return 1.0; }
        ans += fabs(pre[i]*(z + opt)/((root[i] + opt)*(z - root[i])));
    }
    ans *= fabs(rational(n, z, root, pole));
    return ans;
}

/* 1st & 2nd logarithmic derivatives of the condition number function */
void dlog_cofunc(int n, /* number of roots/poles of the rational function */
                 double z, /* point at which the rational function is evaluated */
                 double lambda, /* edge of approximation domain, [lambda, 1] */
                 double *root, /* roots of the rational function [n] */
                 double *pole, /* poles of the rational function [n] */
                 double *pre, /* precomputed coefficients of the weighted Lagrange polynomials [n] */
                 double *deriv) /* 1st & 2nd logarithmic derivatives on output [2] */
{
    int i;
    double sum = 0.0, dlog1 = 0.0, dlog2 = 0.0;

    dlog_rational(n, z, root, pole, deriv);
    for(i=0 ; i<n ; i++)
    {
        double opt = (z < root[i]) ? 1.0 : lambda;
        double val = fabs(pre[i]*(z + opt)/((root[i] + opt)*(z - root[i])));
        sum += val;
        val *= 1.0/(z + opt) - 1.0/(z - root[i]);
        dlog1 += val;
        val *= -2.0/(z - root[i]);
        dlog2 += val;
    }
    deriv[0] += dlog1/sum;
    deriv[1] += dlog2/sum - dlog1*dlog1/(sum*sum);
}

/* find a local extrema of the condition number function using Newton's method w/ bisection failsafe */
double local_condition(int n, /* number of roots/poles of the rational function */
                       double left, /* left edge of search interval */
                       double right, /* right edge of search interval */
                       double lambda, /* lambda value of the Mobius transformation */
                       double *root, /* roots of the rational function [n] */
                       double *pole, /* poles of the rational function [n] */
                       double *pre) /* precomputed coefficients of the weighted Lagrange polynomials [n] */
/* RETURN: location of the local extrema of the condition number function */
{
    int iter = 0, not_converged = 1, almost_converged = 0;
    double deriv[2], guess = 0.5*(left+right), dguess = left-right;

    while(not_converged)
    {
        /* Newton update w/ bisection failsafe */
        if(guess + dguess <= left || guess + dguess >= right)
        { guess = 0.5*(left + right); }
        else
        { guess += dguess; }

        /* update function value */
        dlog_cofunc(n, guess, lambda, root, pole, pre, deriv);
        dguess = deriv[0]/fabs(deriv[1]);
        if(dguess > 0.0) { left = guess; }
        else { right = guess; }

        /* convergence criteria */
        if(almost_converged)
        { not_converged = 0; }
        if(fabs(dguess) < NEWTON_TOL*fabs(guess))
        { almost_converged = 1; }
        if(++iter == MAX_ITER_ROOT)
        { printf("ERROR: maximum iteration exceeded in local_condition\n"); exit(1); }
    }
    return guess;
}

/* calculate the condition number */
double condition_number(int n, /* number of roots/poles of the rational function */
                        int num, /* number of intervals in the approximation domain */
                        double lambda, /* lambda value of the Mobius transformation, negative sign denotes [-lambda,-1] domain */
                        double *map, /* mapping coefficients of Mobius transformation [4] */
                        double *root, /* roots of the rational function [n] */
                        double *pole, /* poles of the rational function [n] */
                        double *left, /* left endpoints of intervals in the approximation domain [num] */
                        double *right) /* left endpoints of intervals in the approximation domain [num] */
/* RETURN: value of the condition number */
{
    int i, j, lambda_flip = 0;
    double max_condition, new_condition, *pre;
    pre = (double*)malloc(sizeof(double)*n);

    /* temporarily flip Mobius transformation, roots, & poles for [-lambda,-1] domain */
    if(lambda < 0.0)
    {
        lambda_flip = 1; lambda = -lambda;
        map[0] = -map[0]; map[2] = -map[2];
        for(i=0 ; i<n ; i++)
        { root[i] = -root[i]; pole[i] = -pole[i]; }
    }

    /* precompute the coefficients of the weighted Langrange polynomials */
    for(i=0 ; i<n ; i++)
    {
        pre[i] = 1.0;
        for(j=0 ; j<n-1 ; j++)
        { pre[i] *= (root[i] - pole[j])/(root[i] - root[j+(j>=i)]); }
        pre[i] *= root[i] - pole[n-1];
    }

    /* trivial extrema at edges of approximation domain */
    max_condition = cofunc(n, lambda, lambda, root, pole, pre);
    new_condition = cofunc(n, 1.0, lambda, root, pole, pre);
    if(new_condition > max_condition)
    { max_condition = new_condition; }

    /* find internal local extrema */
    for(i=1 ; i<n ; i++)
    {
        int loc;
        double ext;

        /* calculate unconstrained local extrema */
        ext = local_condition(n, root[i-1], root[i], lambda, root, pole, pre);

        /* check for constrained local extrema */
        loc = locate(mobius(ext,map), num, left, right);
        if(loc < 0)
        {
            new_condition = 1.0; /* trivial lower bound on condition number function */
            double ext1 = mobius_inv(right[-loc-1],map), ext2 = mobius_inv(left[-loc],map);
            if(ext1 >= root[i-1] && ext1 <= root[i])
            { new_condition = cofunc(n, ext1, lambda, root, pole, pre); }
            if(ext2 >= root[i-1] && ext2 <= root[i])
            {
                double right_condition = cofunc(n, ext2, lambda, root, pole, pre);
                if(right_condition > new_condition)
                { new_condition = right_condition; }
            }
        }
        else
        { new_condition = cofunc(n, ext, lambda, root, pole, pre); }

        /* update maximum */
        if(new_condition > max_condition)
        { max_condition = new_condition; }
    }

    /* revert the flipped Mobius transformation, roots, & poles for [-lambda,-1] domain */
    if(lambda_flip)
    {
        map[0] = -map[0]; map[2] = -map[2];
        for(i=0 ; i<n ; i++)
        { root[i] = -root[i]; pole[i] = -pole[i]; }
    }

    free(pre);
    return max_condition;
}

/* comparison function to sort reals using qsort */
int real_cmp(const void *r1, /* pointer to 1st real [1] */
             const void *r2) /* pointer to 2nd real [1] */
/* RETURN: valid comparison output, -1 for less than, 0 for equal to, & 1 for greater than */
{
    if(*(double*)r1 <= *(double*)r2) { return -1; }
    if(*(double*)r1 >= *(double*)r2) { return 1; }
    return 0;
}

/* interface to Zolotarev number evaluation, Z_n(X,Y) for X = Union_i[end1[i],end1[i+1]] & Y = Union_i[end2[i],end2[i+1]] */
double zolotarev_number(int n, /* order of the Zolotarev number */
                        int num1, /* number of intervals in the 1st set */
                        int num2, /* number of intervals in the 2nd set */
                        double *left1, /* left endpoints of the 1st set in increasing order [num1] */
                        double *left2, /* left endpoints of the 2nd set in increasing order [num2] */
                        double *right1, /* right endpoints of the 1st set in increasing order [num1] */
                        double *right2, /* right endpoints of the 2nd set in increasing order [num2] */
                        double *root, /* on output, roots of the optimal rational function [n] */
                        double *pole, /* on output, poles of the optimal rational function [n] */
                        double *scale, /* on output, prefactor of the optimal rational function [1] */
                        double *conum1, /* on output, condition number on the 1st set [1] */
                        double *conum2, /* on output, condition number on the 2nd set [1] */
                        int *info) /* on output, status of the calculation [1] */
{
    int i;
    double error, lambda, map[4];

    /* construct Mobius transformation & check sets for errors */
    lambda = mobius_setup(num1, num2, map, left1, left2, right1, right2, info);
    if(*info) { return 0.0; }

    /* check for trivial & analytical solutions */
    error = zolotarev_check(n, num1, num2, lambda, map, left1, left2, right1, right2, root, pole, scale, info);
    if(*info > 0) { return 0.0; }

    /* calculate numerical solution */
    if(error < 0.0)
    {
        /* construct initial guess for numerical solution */
        zolotarev_guess(n, num1, lambda, map, left1, right1, root);
        zolotarev_guess(n, num2, -lambda, map, left2, right2, pole);

        /* main solver loop */
        error = zolotarev_solve(n, num1, num2, lambda, map, left1, left2, right1, right2, root, pole, scale, info);
        if(*info) { return 0.0; }
    }

    /* compute condition numbers */
    *conum1 = condition_number(n+(*info), num1, lambda, map, root, pole, left1, right1);
    *conum2 = condition_number(n+(*info), num2, -lambda, map, pole, root, left2, right2);

    /* map roots & poles to the original domain */
    for(i=0 ; i<n+(*info) ; i++)
    {
        root[i] = mobius(root[i], map);
        pole[i] = mobius(pole[i], map);
    }
    qsort(root, n+(*info), sizeof(double), real_cmp);
    qsort(pole, n+(*info), sizeof(double), real_cmp);

    return error;
}

/* command-line interface */
/*
int main(int argc, char **argv)
{
    int n, num1, num2, i, info;
    clock_t begin, end;
    double *left1, *left2, *right1, *right2, *root, *pole, scale, conum1, conum2, error;
    FILE *input_file;

    if(argc < 4)
    {
        printf("USAGE: <executable> <Zolotarev number order> <1st domain input file> <2nd domain input file>\n");
        return 1;
    }
    sscanf(argv[1], "%d", &n);
    root = (double*)malloc(sizeof(double)*n);
    pole = (double*)malloc(sizeof(double)*n);

    input_file = fopen(argv[2], "r");
    fscanf(input_file, "%d", &num1);
    left1 = (double*)malloc(sizeof(double)*num1);
    right1 = (double*)malloc(sizeof(double)*num1);
    for(i=0 ; i<num1 ; i++)
    { fscanf(input_file, "%lf %lf", left1+i, right1+i); }
    fclose(input_file);

    input_file = fopen(argv[3], "r");
    fscanf(input_file, "%d", &num2);
    left2 = (double*)malloc(sizeof(double)*num2);
    right2 = (double*)malloc(sizeof(double)*num2);
    for(i=0 ; i<num2 ; i++)
    { fscanf(input_file, "%lf %lf", left2+i, right2+i); }
    fclose(input_file);

    begin = clock();
    error = zolotarev_number(n, num1, num2, left1, left2, right1, right2, root, pole, &scale, &conum1, &conum2, &info);
    end = clock();

    if(info > 0)
    { printf("ERROR: info = %d\n",info); exit(1); }
    if(info < 0)
    { printf("WARNING: degenerate solution\n"); n += info; }
    printf("Z(%d) = %15.15e\n", n, error);
    printf("condition number for 1st domain = %15.15e\n", conum1);
    printf("condition number for 2nd domain = %15.15e\n", conum2);
    for(i=0 ; i<n ; i++)
    { printf("root[%d] = %15.15e\n", i, root[i]); }
    for(i=0 ; i<n ; i++)
    { printf("pole[%d] = %15.15e\n", i, pole[i]); }
    printf("time elapsed = %.5lf s\n", (double)(end-begin)/(double)CLOCKS_PER_SEC);

    free(right2);
    free(left2);
    free(right1);
    free(left1);
    free(pole);
    free(root);

    return 1;
}
*/
